Integrals of motion in $WE_6$ CFT and the ODE/IM correspondence

We study the ODE/IM correspondence for the ordinary differential equation associated with the affine Lie algebra $E_6^{(1)}$. The WKB expansion of the solution of the ODE is performed by the diagonalization method, and the period integrals of the WKB coefficients along the Pochhammer contour are calculated. We also compute the integrals of motion on a cylinder in two-dimensional conformal field theory with W-symmetry associated with $E_6^{(1)}$. Their eigenvalues on the highest-weight state are shown to agree with the period integrals up to the sixth order.

==> Period_integrals_for_E_6__1_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    951158,      26242]
NotebookOptionsPosition[    922169,      25801]
NotebookOutlinePosition[    922576,      25817]
CellTagsIndexPosition[    922533,      25814]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The setup of the linear problem", "Section",
 CellChangeTimes->{{3.9880680533103743`*^9, 
  3.988068072845952*^9}},ExpressionUUID->"2bcce0c8-9e0c-4387-9482-\
6a1aa3037c34"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "rank", " ", "of", " ", "the", " ", "Lie", " ", "algebra", " ", 
   "E_", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988067378616062*^9, 3.988067381330717*^9}, {
  3.9880676580052433`*^9, 
  3.9880677181049747`*^9}},ExpressionUUID->"d28dde39-0e4f-4639-a4fb-\
d553671176d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.9655957153262825`*^9, 3.965595718928847*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"07647cde-4808-dd49-a870-05895314fc44"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "dimension", " ", "of", " ", "the", " ", "representation", " ", 
   "of", " ", "the", " ", "Lie", " ", "algebra", " ", "E_", "6"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988067865564424*^9, 
  3.988067889298039*^9}},ExpressionUUID->"4f652615-9c25-49f1-b468-\
d806dd4f1232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "27"}], ";"}]], "Input",
 CellChangeTimes->{{3.965595721106467*^9, 3.9655957244757214`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5e1be324-627c-8a45-8b31-853b9c26a087"],

Cell[BoxData[
 RowBox[{"(*", "  ", "*)"}]], "Input",
 CellChangeTimes->{
  3.988067931779361*^9},ExpressionUUID->"89b438bf-ceff-45e1-86fe-\
1d11fbeb6bc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord1", "=", "14"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"afbe742c-d242-4b4b-b446-fef902120be7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "coxeter", " ", "number", " ", "of", " ", "the", " ", "Lie", " ",
    "algebra", " ", "E_", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988067940169875*^9, 
  3.9880679458254347`*^9}},ExpressionUUID->"772d3c05-7ae8-498e-964a-\
9be499ae2612"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "=", "12"}], ";"}]], "Input",
 CellChangeTimes->{{3.9661200329147873`*^9, 3.9661200382300205`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6807f7b7-9d25-d14b-a78b-3f2076400f3a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "element", " ", "matrix"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988067967289195*^9, 
  3.988067982504821*^9}},ExpressionUUID->"ae927e3a-d576-43b7-99ac-\
7177160d5a42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "k"}], "]"}], "*", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"j", ",", "l"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365386537924*^9, 3.9653654229571915`*^9}, {
  3.965595728238467*^9, 3.9655957310017853`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ef3edcf0-e947-2c48-9665-45b5f2547b15"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "Chevalley", " ", "generator", " ", "of", " ", "the", " ", 
   "Lie", " ", "algebra", " ", "E_", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988067999358646*^9, 
  3.98806800624683*^9}},ExpressionUUID->"b616e9da-e382-4275-807c-\
b72ccdb58745"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"20", ",", "1"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"22", ",", "2"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"24", ",", "3"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"25", ",", "4"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"26", ",", "5"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"27", ",", "7"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965458264611871*^9, 3.965458321982282*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3ee5a27f-ae0e-8f4c-9ad8-e613baf45f8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"12", ",", "15"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"14", ",", "17"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"16", ",", "19"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"18", ",", "21"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"20", ",", "22"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365439333813*^9, 3.965365508676494*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0b2a5a06-2d53-9a43-b2ae-9d80282661f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"11", ",", "14"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"13", ",", "16"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"21", ",", "23"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"22", ",", "24"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365514387268*^9, 3.965365540297808*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"831b4f2e-23e1-a947-b934-ee8dbb76c926"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"8", ",", "10"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"9", ",", "11"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"16", ",", "18"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"19", ",", "21"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"24", ",", "25"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365549904894*^9, 3.965365575692597*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c9ee21a4-ec25-9a4c-802f-fedadf0aeeed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"4", ",", "5"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"6", ",", "8"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"11", ",", "13"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"14", ",", "16"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"17", ",", "19"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"25", ",", "26"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365581421984*^9, 3.965365642012097*^9}, {
  3.965367627809399*^9, 3.965367652709366*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"07ebdb0d-b214-af41-a427-ba759a3899f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"5", ",", "7"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"8", ",", "9"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"12", ",", "14"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"15", ",", "17"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"26", ",", "27"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365650698805*^9, 3.9653656865031223`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"86e735f9-1d6e-5145-90c2-4f46987e1eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"4", ",", "6"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"5", ",", "8"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"7", ",", "9"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"18", ",", "20"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"21", ",", "22"}], "]"}], "+", 
    RowBox[{"ee", "[", 
     RowBox[{"23", ",", "24"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365690803186*^9, 3.965365723159269*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a063d481-cddc-204c-a632-1016744aa898"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "i_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "[", "i", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"EE", "[", "i", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"EE", "[", "i", "]"}], "]"}], ".", 
     RowBox[{"EE", "[", "i", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965365807707047*^9, 3.9653658827701626`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"97d2a11c-03c3-054c-9aec-ac6d9fd8465e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "matrix", " ", "for", " ", "the", " ", "gauge", " ", 
   "transformation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988069814352799*^9, 
  3.98806982567994*^9}},ExpressionUUID->"3c4dc6f8-b25f-49d1-a8d9-\
b589958db836"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ta", "[", "i_", "]"}], "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ee", "[", 
       RowBox[{"b", ",", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "n"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "b"}], "]"}], "[", "x", "]"}], " ", 
       RowBox[{"ee", "[", 
        RowBox[{"i", ",", "b"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "n"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"gg", "[", 
       RowBox[{"i", ",", "i"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"ee", "[", 
      RowBox[{"i", ",", "i"}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"9691252d-e77a-224a-ba57-6845084009da"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "matrix", " ", "in", " ", "the", " ", "linear", " ", 
   "problem"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988069844519149*^9, 
  3.988069862285554*^9}},ExpressionUUID->"2c363a5c-ca39-435a-9988-\
f50fd70a1c68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], "*", 
     RowBox[{"EE", "[", "0", "]"}]}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{
         RowBox[{"v", "[", "i", "]"}], "[", "x", "]"}], "*", 
        RowBox[{"H", "[", "i", "]"}]}], "+", 
       RowBox[{"EE", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "r"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965602709045765*^9, 3.965602792640529*^9}, {
  3.965605160509628*^9, 3.965605162238218*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b3e76ec7-f60c-574a-9c1d-ead4d3153b25"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagonalization and WKB expansion", "Section",
 CellChangeTimes->{{3.988069893883696*^9, 3.988069900619636*^9}, {
  3.988167664132246*^9, 
  3.988167678652483*^9}},ExpressionUUID->"d6d95b05-00df-4711-a31b-\
74df0d4ad978"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "gauge", " ", "transformation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988074327181142*^9, 
  3.988074336459725*^9}},ExpressionUUID->"3445d45e-6695-45bb-888b-\
c1b4358b1021"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ag", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"ta", "[", "27", "]"}], "]"}], ".", "A", ".", 
     RowBox[{"ta", "[", "27", "]"}]}], "+", 
    RowBox[{"\[Epsilon]", "*", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"ta", "[", "27", "]"}], "]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ta", "[", "27", "]"}], ",", "x"}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.965602816968458*^9, 3.965602899355854*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"83e819a7-27e7-6b48-afab-4bd4cf7a723b"],

Cell[BoxData[
 RowBox[{"(*", "  ", "*)"}]], "Input",
 CellChangeTimes->{
  3.98809242584059*^9},ExpressionUUID->"926323ec-c475-4ce1-9370-7b0e2d41db89"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subsg", "[", 
    RowBox[{"a_", ",", "i_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gg", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], "->", 
      RowBox[{
       RowBox[{"ggg", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", "x"}], "]"}], 
      "->", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ggg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", "x"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "->", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ggg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "3"}], "}"}]}], "]"}], "->", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ggg", "[", 
          RowBox[{"a", ",", "i"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "3"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"d573b95e-ea39-9d4f-a81a-2d7a434384d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subgs", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gg", "[", 
        RowBox[{"27", ",", "i"}], "]"}], "[", "x", "]"}], "->", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "k"], "*", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "[", "x", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "ord1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "j", "]"}], "[", 
        RowBox[{"gg", "[", 
         RowBox[{"27", ",", "i"}], "]"}], "]"}], "[", "x", "]"}], ":>", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Epsilon]", "k"], "*", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "[", "x", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "ord1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "j"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9656048922702675`*^9, 3.9656050154166965`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d46c6c84-b369-2748-8e67-3debacdaeb74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subgtos", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"subgs", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "ord1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.96560505037788*^9, 3.965605086593882*^9}, {
  3.965616567564127*^9, 3.965616568046667*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2f1fdf02-10c1-cb40-980a-562137b56cbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ag", "[", "27", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"27", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.965605129912147*^9, 3.965605139973587*^9}, {
  3.96561666993407*^9, 3.9656167352593765`*^9}, {3.9656299084947624`*^9, 
  3.965629908780957*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"62cb10e2-89d6-c148-8faa-7b88c455b011"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"p", "[", "x", "]"}]}], " ", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"27", ",", "20"}], "]"}], "[", "x", "]"}]}], "-", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"27", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"27", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"gg", "[", 
        RowBox[{"27", ",", "26"}], "]"}], "[", "x", "]"}]}], "-", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"gg", "[", 
      RowBox[{"27", ",", "1"}], "]"}], "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9656051407204914`*^9, 3.965605174331564*^9, 3.965616476039163*^9, {
   3.9656165880459805`*^9, 3.9656166066687565`*^9}, {3.965616651540457*^9, 
   3.9656166985704136`*^9}, {3.965616728927477*^9, 3.965616735723652*^9}, 
   3.9656226305126247`*^9, 3.9656299097497177`*^9, 3.965793516205208*^9, 
   3.966323710250641*^9, 3.966486560690155*^9, 3.966635422517441*^9, 
   3.9666495784964695`*^9, 3.9666521416023426`*^9, 3.966718282340531*^9, 
   3.973053744505583*^9, 3.973803319558528*^9, 3.973804097438444*^9, 
   3.973805083581531*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ca40bd0c-1bc3-4d0c-8543-f552a4f3732b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "WKB", " ", "expansion"}], " ", "*)"}]], "Input",Express\
ionUUID->"40fdde27-b44a-4179-8db8-5e65f115c596"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ag27row", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Ag", "[", "27", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"27", ",", "i"}], "]"}], "]"}], "/.", "subgtos"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "26"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965605454730678*^9, 3.965605495422678*^9}, {
  3.965616384951788*^9, 3.96561639135288*^9}, {3.9656164946019783`*^9, 
  3.96561649950641*^9}, {3.9656166027122555`*^9, 3.965616602886448*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"814ecf66-ff5c-2f42-8d49-a1477b1d2409"]
}, Closed]],

Cell[CellGroupData[{

Cell["The 0-th solution", "Section",
 CellChangeTimes->{{3.988168278833973*^9, 
  3.988168291674512*^9}},ExpressionUUID->"1830fe7c-4774-446b-9a3f-\
2f457a619d79"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "bottom", " ", "row", " ", "of", " ", "the", " ", "matrix"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988152475611351*^9, 3.988152478275156*^9}, {
   3.9881551428497267`*^9, 3.98815517129091*^9}, 
   3.988157016293667*^9},ExpressionUUID->"d1eba7f6-b59a-483d-8471-\
c81c9a411241"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Agrow", "[", "i_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Ag27row", ",", "\[Epsilon]", ",", "i"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965615893185911*^9, 3.965615894825777*^9}, {
   3.965616217497608*^9, 3.965616278205637*^9}, 3.965627693528944*^9, {
   3.96562775758219*^9, 3.9656277995343056`*^9}, {3.965627979028261*^9, 
   3.965628008407856*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"cc392845-734c-8b41-a40c-c1ad49e3c3a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Agrow", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.965622813703964*^9, 3.965622846021412*^9}, {
  3.965627715094567*^9, 3.9656277243235264`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1ec0e9aa-3fa8-9d4b-9288-d219b0bb6d2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9656228470493298`*^9, {3.965627720887774*^9, 3.9656277246585903`*^9}, {
   3.965627808324389*^9, 3.965627813549848*^9}, {3.965627980603945*^9, 
   3.965628010173118*^9}, 3.965793516452345*^9, 3.96632371057868*^9, 
   3.966486560799547*^9, 3.966635422626787*^9, 3.966649578605772*^9, 
   3.966652141748079*^9, 3.9667182824655457`*^9, 3.973053744614929*^9, 
   3.9738033196011143`*^9, 3.973804097485073*^9, 3.973805083621687*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"0762dc10-df54-4f07-85bc-bb5db3bedc68"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "ansatz", " ", "of", " ", "p", 
   RowBox[{"(", "x", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9881570139908867`*^9, 
  3.988157025837306*^9}},ExpressionUUID->"1ce263d2-0189-4ac2-93ef-\
898d17f2ac0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", "x_", "]"}], ":=", 
   RowBox[{"t", "*", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "[", "x", "]"}], "h"]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.973137812648262*^9, 3.9731378184929943`*^9}, {
  3.9731378525239887`*^9, 3.973137861415556*^9}, {3.9731379042116585`*^9, 
  3.973137983354412*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"490ab546-6304-754d-91c0-9b6b18b4e649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subp", "=", 
   RowBox[{"p", "->", "ps"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"8659c4eb-4fc1-fd4f-9ff5-fa31d2674ee0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Agrow0", "=", 
  RowBox[{
   RowBox[{"Drop", "[", 
    RowBox[{
     RowBox[{"Agrow", "[", "0", "]"}], ",", "1"}], "]"}], "/.", 
   "subp"}]}]], "Input",
 CellChangeTimes->{{3.9732200916650696`*^9, 3.973220139055994*^9}, 
   3.973220180244259*^9, {3.973286836841736*^9, 3.9732868391376095`*^9}, 
   3.973286925101467*^9, 3.973302270987612*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"fe257c33-36c6-9443-b40d-e5c639ce1158"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"t", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{"t", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9738033196324368`*^9, 3.973804097519305*^9, 
  3.9738050836518517`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4eeba8b9-d976-4427-9b4c-e9951e5b82eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "0"}], "-", 
   RowBox[{"th", " ", "solution"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9881676291963453`*^9, 3.988167644410784*^9}, 
   3.988168295586928*^9},ExpressionUUID->"bbbf4a48-5c69-435f-a8e5-\
b02e44f1b5b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Agrow0", "==", "0"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"i", ",", "0"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "]"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9656162865277977`*^9, 3.9656163595340424`*^9}, {
  3.9656164243491955`*^9, 3.96561644471138*^9}, {3.9657973368477154`*^9, 
  3.965797338597065*^9}, {3.965873041137848*^9, 3.9658730453801994`*^9}, {
  3.9658751813388824`*^9, 3.9658751841045895`*^9}, {3.9733857330379047`*^9, 
  3.973385748687563*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"16b69dd9-8b9d-ba49-825e-6e67abc4f6b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"258", " ", "t"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "16"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"213", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "15"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "14"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"57", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "78"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"21", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"57", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"99", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"21", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"27", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "78"]}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"27", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"9", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"5", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "13"]}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"9", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "t"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], "\[Rule]", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.965616450019367*^9, 3.9656164761929817`*^9}, {
   3.965616590024151*^9, 3.9656166068471546`*^9}, 3.965616651683174*^9, 
   3.965622630706941*^9, 3.965628011956684*^9, 3.965793516677727*^9, 
   3.966323710828621*^9, 3.966486561111967*^9, 3.966635422876726*^9, 
   3.966649578824468*^9, 3.966652142076124*^9, 3.9667182827311*^9, 
   3.9730537448804855`*^9, 3.973803319667897*^9, 3.973804097548664*^9, 
   3.973805083686865*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8702767a-83c2-4a8a-b908-c49d579785e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "0"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"i", ",", "0"}], "]"}], "[", "x", "]"}], "/.", 
       RowBox[{"sol0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965628297104986*^9, 3.9656283436409607`*^9}, 
   3.9656284118278904`*^9, {3.9665448793252544`*^9, 3.9665448825276356`*^9}, {
   3.973803329000699*^9, 3.9738033290965433`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3c98e5f4-6904-fc4e-b598-007f109bcba5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9657832538455296`*^9, 3.9657832694390736`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c77f22b0-2c92-0244-abc2-35c8fb296e66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Agrow", "[", "0", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"sol0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "subp"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9737507965223465`*^9, 3.973750797817274*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"08d1d9d0-c67a-4a48-8bb1-0b73340a36f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "78"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"270", " ", "t"}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["t", "2"]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "17"]}]], "Output",
 CellChangeTimes->{3.973803334672491*^9, 3.9738040975739822`*^9, 
  3.9738050837156067`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"69bdf628-a3cf-4a9a-8f29-fd48ac6b2d1c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "values", " ", "of", " ", "t"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988169195716968*^9, 
  3.988169226346385*^9}},ExpressionUUID->"6b17df78-a8ab-4483-a382-\
fa40b20602dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tactual", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Agrow", "[", "0", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"sol0", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", "subp"}], ")"}], "==", "0"}],
     ",", "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9732871955855923`*^9, 3.9732872060688*^9}, {
  3.973287258359421*^9, 3.973287373559559*^9}, {3.973287435115013*^9, 
  3.9732874358740444`*^9}, {3.9733023119055843`*^9, 3.9733023132431755`*^9}, {
  3.9733864158540707`*^9, 3.973386451406828*^9}, {3.9733870499966087`*^9, 
  3.973387058660515*^9}, {3.97338710244388*^9, 3.9733871026642647`*^9}, {
  3.97338719863348*^9, 3.9733871992226696`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b27e2ed2-14cb-1044-a604-b5a3044ffc38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45"}], "-", 
        RowBox[{"26", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"45", "+", 
         RowBox[{"26", " ", 
          SqrtBox["3"]}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.973803348444319*^9, 3.9738040976049223`*^9, 
  3.9738050837387447`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"76690660-1df0-40b5-bb72-49c7430f06f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tred", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "^", "k_"}], "/;", 
     RowBox[{"k", ">=", "2"}]}], ":>", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], 
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{"k", "-", "2"}], ")"}]}], "27"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.973803366218416*^9, 3.973803460202734*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d3816dfa-3cff-412c-b566-b09d978ab749"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["t", "k_"], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "2"}]}], "\[RuleDelayed]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "10"}], " ", 
     SuperscriptBox["t", 
      RowBox[{"k", "-", "1"}]]}], "+", 
    FractionBox[
     SuperscriptBox["t", 
      RowBox[{"k", "-", "2"}]], "27"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9738034616420527`*^9, 3.973804097607369*^9, 
  3.9738050837420063`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4c25e8b5-fb98-434a-a6a7-05b3e1225ac7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The setup of solving higher order ", "Section",
 CellChangeTimes->{{3.98816926996214*^9, 3.988169274666265*^9}, {
   3.988170261267001*^9, 3.988170277168705*^9}, 
   3.988171609974099*^9},ExpressionUUID->"9fa0e358-07ed-4f09-a930-\
456082f3798c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subS", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "->", 
       RowBox[{"Ss", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}], "//", "Flatten"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.959927370413563*^9, 3.9599273964646664`*^9}, {
   3.959927538870699*^9, 3.959927546429034*^9}, 3.9599277630346413`*^9, {
   3.9656289174291973`*^9, 3.965628972563471*^9}, {3.965782896669189*^9, 
   3.965782899229101*^9}, {3.965783074349293*^9, 3.965783074789131*^9}, {
   3.966648808680284*^9, 3.966648877773466*^9}, 3.966649099800157*^9, {
   3.966660922007654*^9, 3.96666092371039*^9}, {3.966661008482054*^9, 
   3.96666101074708*^9}, {3.966661072793131*^9, 3.9666610749644775`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"adeba26c-b25c-b14f-8013-90f09f3aeb58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subt", "[", 
   RowBox[{"f_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2"}], "}"}], ",", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "f", "]"}], ",", 
        FractionBox[
         SuperscriptBox[
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "'"}], "[", "x", "]"}], "m"], 
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "n"]], ",", 
        "1"}], "]"}]}], ";", 
     RowBox[{"r2", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"f", "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"n", "-", "1"}]], "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"r1", "*", 
            FractionBox[
             SuperscriptBox[
              RowBox[{
               RowBox[{
                RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "'"}], "[", "x", "]"}], 
              RowBox[{"m", "-", "1"}]], 
             SuperscriptBox[
              RowBox[{
               RowBox[{"S", "[", 
                RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], 
              RowBox[{"n", "-", "1"}]]]}], ",", "x"}], "]"}]}]}], "]"}]}], ";",
      "r2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960444834229967*^9, 3.960444916633186*^9}, {
  3.9656290215171604`*^9, 3.965629034892071*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9480d7b7-5d56-9647-a6f2-34d9636f1405"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subint", "[", 
   RowBox[{"f_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "=", "f"}], ",", 
      RowBox[{"i", "=", "n"}]}], "}"}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"subt", "[", 
        RowBox[{"#", ",", "m", ",", 
         RowBox[{"i", "--"}]}], "]"}], " ", "&"}], ",", "g", ",", " ", 
      RowBox[{
       RowBox[{"i", ">=", "2"}], " ", "&"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960499488947024*^9, 3.960499518156744*^9}, {
   3.960499550441035*^9, 3.960499559534214*^9}, {3.9605015290455112`*^9, 
   3.96050153222048*^9}, {3.960501675634032*^9, 3.960501711966786*^9}, {
   3.960501761701641*^9, 3.960501787175009*^9}, {3.960502038549946*^9, 
   3.960502055765406*^9}, {3.9605026669716835`*^9, 3.960502728432371*^9}, 
   3.960503049203615*^9, {3.960503122132719*^9, 3.960503124525873*^9}, 
   3.960503160524046*^9, {3.9605032330802345`*^9, 3.9605033024680214`*^9}, {
   3.9605033996136627`*^9, 3.9605034250536633`*^9}, {3.960504679185583*^9, 
   3.960504703963475*^9}, {3.9605047344232826`*^9, 3.960504853903738*^9}, {
   3.9605049893459625`*^9, 3.96050499373641*^9}, {3.960505297330294*^9, 
   3.960505300893869*^9}, {3.960505378492939*^9, 3.9605053785672455`*^9}, {
   3.960505438359022*^9, 3.960505439958004*^9}, {3.960506067029344*^9, 
   3.960506074839641*^9}, {3.960506105177061*^9, 3.960506105254804*^9}, {
   3.960506208050976*^9, 3.96050621775738*^9}, 3.960506305203699*^9, {
   3.960506335306141*^9, 3.960506349772461*^9}, {3.960506490583294*^9, 
   3.96050661026103*^9}, {3.960506721301537*^9, 3.960506724525473*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5d146943-a124-b543-90f2-9af7ce33ffcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Subt", "[", 
   RowBox[{"f_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "=", "f"}], ",", 
      RowBox[{"i", "=", "m"}]}], "}"}], ",", 
    RowBox[{"NestWhile", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"subint", "[", 
        RowBox[{"#", ",", 
         RowBox[{"i", "--"}], ",", "n"}], "]"}], " ", "&"}], ",", "g", ",", 
      " ", 
      RowBox[{
       RowBox[{"i", ">=", "1"}], "&"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960506650431631*^9, 3.9605067090482597`*^9}, {
  3.960506912569357*^9, 3.960506914044508*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"478b3e0a-438a-7844-a8df-284693bcf685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"f_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "'"}], "[", "x", "]"}], ",", 
           "i"}], "]"}], "===", "0"}], ",", "0", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "m"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", 
           RowBox[{"-", "j"}]}], "]"}], "===", "0"}], ",", "0", ",", "j"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9605091170947113`*^9, 3.960509187046276*^9}, {
  3.960509701334999*^9, 3.960509709985111*^9}, {3.9657918318622856`*^9, 
  3.96579183940959*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ea85841c-85a0-694b-b3cd-59bab13908d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "i_", "]"}], ":=", 
   RowBox[{"CoefficientRules", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"St", "[", "i", "]"}], "[", "x", "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "j", "]"}], "[", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "]"}], "[", "x", "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2", ",", "ord1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.967523422475317*^9, 3.9675235741420774`*^9}, {
  3.967526230494602*^9, 3.967526232965258*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"31020cd6-c3f3-0149-9cdb-7afa66344d2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"st", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"k", "+", "1"}], "]"}], "[", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "]"}], "[", "x", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"cr", "[", "i", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "1", ",", "k"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"ord1", "-", "1"}]}], "}"}]}], "]"}], "*", 
    RowBox[{
     RowBox[{"cr", "[", "i", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967526501421662*^9, 3.9675267557476816`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b548d322-acf3-1046-a606-de30543402d9"]
}, Closed]],

Cell[CellGroupData[{

Cell["The 1st order solution", "Section",
 CellChangeTimes->{{3.9881716423259478`*^9, 
  3.988171657765884*^9}},ExpressionUUID->"c47839d5-d5e1-4066-9475-\
d4a7c7b7416c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Agrow", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.965629238577875*^9, 3.9656292447822857`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"25364820-5b75-af44-90a9-5a8d480b694b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"8", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"10", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"12", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"14", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"15", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"17", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"19", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"21", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"23", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.965629247329327*^9, 3.965793517433399*^9, 
  3.966323711109804*^9, 3.9664865617211876`*^9, 3.966635423470331*^9, 
  3.9666495790900307`*^9, 3.9666521428204765`*^9, 3.966661123963407*^9, 
  3.966718283168455*^9, 3.9730537453022537`*^9, 3.973803480144306*^9, 
  3.973804097653688*^9, 3.973805083782586*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"7d0437f5-8169-4a27-a9b8-c5c864a35119"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Agrow", "[", "0", "]"}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"i", ",", "0"}], "]"}], "[", "x", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "26"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9657684081662197`*^9, 3.965768413812883*^9}, {
  3.965775947068415*^9, 3.965775949173818*^9}, {3.9657760307762775`*^9, 
  3.96577604817321*^9}, {3.965776086235145*^9, 3.9657761103173046`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b21bb78a-10a4-bf4d-9943-7ffec7f67a9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"p", "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.96577605003603*^9, 3.965776116648775*^9, 
  3.965793517874781*^9, 3.966323711765894*^9, 3.966486562424139*^9, 
  3.9666354240951777`*^9, 3.966649579714876*^9, 3.966652143456152*^9, 
  3.96666112460388*^9, 3.9667182837933*^9, 3.973053745895859*^9, 
  3.9738034846750526`*^9, 3.9738040979514093`*^9, 3.973805084073513*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"208ce37b-f8b6-43e3-863b-d500239e23e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "B", " ", "matrix"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988175854525908*^9, 
  3.988175867907607*^9}},ExpressionUUID->"22e1459a-c483-488a-aa09-\
222ef64ece6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Agrow", "[", "0", "]"}], ",", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"i", ",", "0"}], "]"}], "[", "x", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "/.", 
      RowBox[{"subS", "[", "0", "]"}]}], "/.", "subp"}], "//.", "tred"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.965776145133526*^9, 3.9657761582841625`*^9}, 
   3.9735560152616196`*^9, {3.973556076831711*^9, 3.973556079483938*^9}, {
   3.973750729476715*^9, 3.973750744026535*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"bfb22958-1536-8347-99d6-e3f9ed97db07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"t", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "117"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"252", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "16"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     RowBox[{"t", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"213", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"t", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], ",", "0", 
     ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "14"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"t", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"57", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"57", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"57", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"99", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"21", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"27", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "78"]}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"27", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "78"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"9", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      FractionBox["1", "39"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"18", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
      "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"5", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "13"]}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "1", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"9", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "26"]}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "t"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "26"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"3", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", "0", ",", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "1", ",", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.965776159818333*^9, 3.965793518380413*^9, 
  3.966323712406361*^9, 3.9664865631114254`*^9, 3.966635424829374*^9, 
  3.966649580386589*^9, 3.9666521441746836`*^9, 3.966661125228727*^9, 
  3.9667182844494343`*^9, 3.973053746505085*^9, 3.973803488860077*^9, 
  3.973804098288221*^9, 3.973805084400289*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7302c900-64aa-4ca9-8ae3-432a357d4bfb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "inverse", " ", "of", " ", "the", " ", "B", " ", "matrix"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988175890047073*^9, 3.98817591205337*^9}, 
   3.9881762405828238`*^9},ExpressionUUID->"e9174ecb-8035-4270-ad85-\
a39eb0b532a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"invB", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "B", "]"}], "/.", 
         RowBox[{"subS", "[", "0", "]"}]}], "/.", "subp"}], "//.", "tred"}], 
      "]"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.9657826441068077`*^9, 3.965782664823541*^9}, {
  3.965783330815775*^9, 3.965783332957831*^9}, {3.966652331684988*^9, 
  3.966652391943758*^9}, {3.966652487886598*^9, 3.96665248954244*^9}, {
  3.966652545763084*^9, 3.9666525985314407`*^9}, {3.9666526380530367`*^9, 
  3.966652642473791*^9}, {3.966661201754719*^9, 3.966661205144596*^9}, {
  3.9735560298576756`*^9, 3.973556029985174*^9}, {3.9735560868557243`*^9, 
  3.973556097039934*^9}, {3.9737508186476936`*^9, 3.9737508379101715`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"420cb7cc-6f89-d643-a279-0ae2da13039a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.466906`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.965782764358597*^9, 3.965782992948908*^9, 3.965783162179335*^9, 
   3.965783301147568*^9, 3.965783350571219*^9, 3.965793532589155*^9, 
   3.9663237362631435`*^9, 3.96648658688678*^9, 3.966635446745907*^9, 
   3.966652120287702*^9, {3.966652329388672*^9, 3.966652366891081*^9}, 
   3.966652421264723*^9, 3.9666525396082964`*^9, 3.96665263155463*^9, 
   3.966654436363161*^9, 3.9666611452238207`*^9, 3.96666122173427*^9, 
   3.9667183154106402`*^9, 3.973053772436121*^9, {3.973803496839538*^9, 
   3.973803504900529*^9}, 3.973804099837788*^9, 3.973805085921845*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"ce34c1f3-6610-48fc-8957-cac0c4fdae68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["invB"], "Input",
 CellChangeTimes->{{3.966660612464142*^9, 3.966660613838836*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b7f7cde8-e373-2341-9411-22024a384442"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"657", " ", "t"}]}], 
              RowBox[{"9", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], ",", 
             FractionBox[
              RowBox[{"2", "-", 
                RowBox[{"558", " ", "t"}]}], 
              RowBox[{"9", "-", 
                RowBox[{"1215", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"1", "-", 
                    RowBox[{"279", " ", "t"}]}], ")"}], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], 
              RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"1215", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"279", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}], 
              RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"1215", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"29", "-", 
                    RowBox[{"7971", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"239", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}], 
              RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"5265", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{"16", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"543", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"1", "-", 
                    RowBox[{"239", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}], 
              RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"5265", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{"16", " ", 
                RowBox[{"(", 
                  RowBox[{"2", "-", 
                    RowBox[{"543", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"5", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"1881", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"16", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"543", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"67", "-", 
                    RowBox[{"18093", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"131", "-", 
                    RowBox[{"35469", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "7"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "83"}], "+", 
                    RowBox[{"22437", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "[", "x", 
                   "]"}], "7"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "131"}], "+", 
                    RowBox[{"35469", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"83", "-", 
                    RowBox[{"22437", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"33", "-", 
                    RowBox[{"8927", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}], 
              RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"5265", " ", "t"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "83"}], "+", 
                    RowBox[{"22437", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "463"}], "+", 
                    RowBox[{"125217", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"83", "-", 
                    RowBox[{"22437", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "81"}], "+", 
                    RowBox[{"21881", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"4", " ", 
                RowBox[{"(", 
                  RowBox[{"80", "-", 
                    RowBox[{"21603", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"4", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "80"}], "+", 
                    RowBox[{"21603", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"563", "-", 
                    RowBox[{"152055", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"]}], 
              RowBox[{"351", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
             FractionBox[
              RowBox[{"28", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"6212", " ", "t"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "14"]}], 
              RowBox[{"117", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"135", " ", "t"}]}], ")"}]}]]}], "}"}], ",", 
         TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             FractionBox["13", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], ",", 
             TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"], ",", 
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], "}"}]}], 
       "}"}], Short[#, 8]& ], "line" -> 44, "sessionID" -> 
   32954696292790454024, "byteCount" -> 454128, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.966660631365782*^9, 3.96666122526466*^9, 
  3.966718315691822*^9, 3.9730537726548634`*^9, 3.973803514037591*^9, 
  3.973804099872776*^9, 3.973805085968206*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"019c3063-ce3b-410c-9cd7-f2da367d3cde"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "1", "st", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.98817626968791*^9, 
  3.988176280199889*^9}},ExpressionUUID->"f31f450a-497e-4e13-919a-\
094359450efd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "1", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Agrow", "[", "1", "]"}], "+", 
    RowBox[{"B", ".", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"i", ",", "1"}], "]"}], "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "26"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.965776322699967*^9, 3.965776332863495*^9}, {
  3.965781372135919*^9, 3.965781474009318*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4b0c09ce-894d-4649-b783-da9f151d99d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "117"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"252", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "16"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"213", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "15"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "14"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{"t", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "1"}], "]"}], "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"57", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"p", "[", "x", "]"}]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"57", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"57", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"99", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "39"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"18", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "26"]}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"21", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "39"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"18", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"27", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "39"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"18", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "78"]}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"27", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "78"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"9", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "39"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"18", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "13"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "26"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"5", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "13"]}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"9", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"19", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "13"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"20", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "26"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"3", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"21", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "26"]}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "t"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"22", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"3", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"23", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"24", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}], "-", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"25", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.965781417288721*^9, {3.965781460776665*^9, 3.96578147655838*^9}, 
   3.965793532857287*^9, 3.966323736684958*^9, 3.966486587167961*^9, 
   3.9666354470427094`*^9, 3.96666130364418*^9, 3.966718315879274*^9, 
   3.973053772857937*^9, 3.973803581948607*^9, 3.973804099996813*^9, 
   3.9738050860917664`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"58a31497-cd17-4a8a-a10f-b73c94936a31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Slist", "[", "1", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"invB", ".", 
         RowBox[{"V", "[", "1", "]"}]}], "/.", 
        RowBox[{"subS", "[", "0", "]"}]}], "/.", "subp"}], "//.", "tred"}], 
     "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965781565797762*^9, 3.965781569581452*^9}, {
   3.965782260651909*^9, 3.965782288197838*^9}, {3.9657823584182987`*^9, 
   3.9657823929737625`*^9}, {3.965782423538927*^9, 3.96578242475667*^9}, {
   3.965782549736784*^9, 3.965782568282982*^9}, {3.965783419644857*^9, 
   3.9657834511580906`*^9}, {3.965783491679409*^9, 3.965783493583105*^9}, 
   3.9735561097163506`*^9, {3.973750858950079*^9, 3.973750883512209*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d0f3432d-49fb-a940-8878-5accae1408e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3265", "-", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"32572", "+", 
                RowBox[{"32047", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2418", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"15521", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"52", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "535"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"5338", "+", 
             RowBox[{"4963", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"2106", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"936", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "13"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"535", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "911"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"9110", "+", 
                RowBox[{"9023", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3757", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"16000", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10693", "-", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"106930", "+", 
             RowBox[{"132373", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1404", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "341"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "65"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"5722", "+", 
                   RowBox[{"5715", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"715", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9392", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2021"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"21302", "+", 
             RowBox[{"110129", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2808", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"149", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"247", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"247", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"211", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"1852", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"247", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2318", "-", 
                RowBox[{"3533", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
             RowBox[{"1852", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "+", 
                RowBox[{"2565", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{"151", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1182"}], "+", 
             RowBox[{"4241", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "53"}], "+", 
                RowBox[{"737", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"18", " ", "t"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "257"}], "+", 
             RowBox[{"2924", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"468", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"18", " ", "t"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"22", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"205", "+", 
             RowBox[{"4096", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"468", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2808", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"23", " ", 
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"39", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"304", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"21", " ", "t"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "367"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"3046", "+", 
             RowBox[{"11599", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2808", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"79", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"78", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "164"}], "+", 
                   RowBox[{"527", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"78", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"697", "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7282"}], "+", 
                   RowBox[{"4919", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "263"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"5516", "+", 
             RowBox[{"12197", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"468", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "55"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"91", " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"61", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"91", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "91"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "766"}], "+", 
                RowBox[{"719", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"91", " ", 
                 RowBox[{
                  RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
                RowBox[{"680", " ", 
                 RowBox[{
                  RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"680", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"989", "-", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"6614", "+", 
             RowBox[{"17369", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1404", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"85", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "147"}], "+", 
                   RowBox[{"257", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"39", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"320", "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3317"}], "+", 
                   RowBox[{"265", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "266"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"4181", "+", 
             RowBox[{"7871", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"312", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"11", " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"39", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"19", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"260", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"9", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"746", "+", 
                RowBox[{"657", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"117", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"98", "-", 
                RowBox[{"167", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
             RowBox[{"780", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "47"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"190", "+", 
             RowBox[{"407", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"312", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"9", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1006"}], "+", 
                RowBox[{"2073", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"52", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"6418", "+", 
                RowBox[{"933", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"52", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"9", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"290", "+", 
             RowBox[{"453", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1404", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "145"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"9", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "212"}], "+", 
                RowBox[{"231", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"117", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"835", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1753"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"9340", "+", 
             RowBox[{"12283", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1404", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "193"}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{"1150", "-", 
                RowBox[{"4019", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"78", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "49"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"308", "+", 
                RowBox[{"283", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"938", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"629", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"5020", "+", 
             RowBox[{"5689", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"22", " ", 
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"39", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1223", "-", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"12620", "+", 
                RowBox[{"3329", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "281"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"3590", "+", 
             RowBox[{"4493", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"702", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"936", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"163", "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "382"}], "+", 
                RowBox[{"1709", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"65", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"294", "-", 
                   RowBox[{"475", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"27", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"65", " ", 
                 RowBox[{
                  RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
                RowBox[{"371", " ", 
                 RowBox[{
                  RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1817"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"5534", "+", 
             RowBox[{"4157", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"936", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "177"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"325", " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"325", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"577", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2856", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "325"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "646"}], "+", 
                RowBox[{"185", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"2856", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "359"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"9830", "+", 
             RowBox[{"9719", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"156", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "49"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"482", "-", 
                RowBox[{"321", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"83", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "t"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "329"}], "+", 
          RowBox[{"9", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"3916", "+", 
             RowBox[{"1689", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"156", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"35", "-", 
             RowBox[{"6486", " ", "t"}], "+", 
             RowBox[{"459", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"392", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"391", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"3006", "+", 
             RowBox[{"2885", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"425", "-", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"1546", "+", 
                RowBox[{"425", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"91", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"625", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2059"}], "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"9774", "+", 
             RowBox[{"2059", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"936", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"936", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "25"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"487", "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2894"}], "+", 
                RowBox[{"449", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"91", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"1340", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6001"}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{"626", "-", 
             RowBox[{"8039", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"468", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}]}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"27", " ", "t", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"52", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "35"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}], 
            " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"27", " ", "t", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                 RowBox[{
                  RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
              RowBox[{"45", " ", 
               RowBox[{
                RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"394", "+", 
           RowBox[{"27", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1015"}], "+", 
              RowBox[{"191", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", 
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"52", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "+", 
                RowBox[{
                 RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
             RowBox[{"662", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"468", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"664", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "205"}], "+", 
             RowBox[{"623", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"468", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"135", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"27", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"40", "+", 
          RowBox[{"27", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "85"}], "+", 
             RowBox[{"23", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "24"}], "+", 
     RowBox[{"3240", " ", "t"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"27", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"135", " ", "t"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
        RowBox[{"22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"27", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"89", "+", 
        RowBox[{"27", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "215"}], "+", 
           RowBox[{"46", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "36"}], "+", 
     RowBox[{"4860", " ", "t"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"27", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"27", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "70"}], "+", 
              RowBox[{"11", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"49", "+", 
        RowBox[{"27", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "130"}], "+", 
           RowBox[{"23", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.965782415108732*^9, 3.965782429626243*^9}, 
   3.965782573538088*^9, 3.965783452617962*^9, 3.96578349463673*^9, 
   3.965793533815674*^9, 3.966323738200215*^9, 3.9664865886988297`*^9, 
   3.9666354485735874`*^9, 3.966661304815775*^9, 3.9667183166759624`*^9, 
   3.973053773623371*^9, 3.973803589827428*^9, 3.973804105982546*^9, 
   3.973805092034232*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"bddf306b-6814-4eb7-8371-634082ad77a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "1"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{"Slist", "[", "1", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "26"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965788310387593*^9, 3.9657883418385105`*^9}, {
   3.965788420019207*^9, 3.965788468169478*^9}, {3.965788624990938*^9, 
   3.965788646572512*^9}, {3.965793901969332*^9, 3.965793960425328*^9}, 
   3.965794047165726*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"5105c696-0e9a-8840-8740-9d94e9b016c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{"26", ",", "1"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.96578838510627*^9, 3.9657883928549576`*^9}, {
  3.965788649778551*^9, 3.965788653702444*^9}, {3.96579394776338*^9, 
  3.96579401567005*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"338a791b-21a3-6443-8da9-cb3f43f67cec"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"27", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"25", "+", 
         RowBox[{"27", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "70"}], "+", 
            RowBox[{"11", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"49", "+", 
      RowBox[{"27", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "130"}], "+", 
         RowBox[{"23", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  RowBox[{"72", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"135", " ", "t"}]}], ")"}], " ", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.965788395307628*^9, {3.965788627063177*^9, 3.965788654617531*^9}, 
   3.9657935339689484`*^9, {3.965793939174696*^9, 3.965794016687887*^9}, 
   3.965794050754874*^9, 3.966323738309557*^9, 3.9664865887768936`*^9, 
   3.966635448682934*^9, 3.9666613048782606`*^9, 3.966718316769684*^9, 
   3.973053773701473*^9, 3.973803595516993*^9, 3.973804106018485*^9, 
   3.973805092065905*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1ad41c8f-d66a-47e9-a152-7d767cf44318"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The 2nd order solution", "Section",
 CellChangeTimes->{{3.988176306505072*^9, 
  3.988176327465344*^9}},ExpressionUUID->"9bcf0244-227b-4f5c-973d-\
801185781527"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "i"}], "-", 
   RowBox[{"th", " ", "order", " ", "solution"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988234926269639*^9, 
  3.988234943937323*^9}},ExpressionUUID->"0151f2a6-14fc-4c04-aa8b-\
f001cc303eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "i_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Agrow", "[", "i", "]"}], "+", 
     RowBox[{"B", ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"j", ",", "i"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "26"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.96579157790058*^9, 3.965791618248024*^9}, 
   3.965791709178213*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"8eba102d-d017-6d45-aa69-131ad2bd6e56"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "2", "nd", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9882349523151493`*^9, 
  3.9882349538023167`*^9}},ExpressionUUID->"41f6f9b5-eb85-45a7-8ec7-\
131b3a99071a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Slist", "[", "2", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"invB", ".", 
          RowBox[{"V", "[", "2", "]"}]}], "/.", 
         RowBox[{"subS", "[", "1", "]"}]}], "/.", "subp"}], ")"}], "]"}], 
     "]"}], "//.", "tred"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965791654288035*^9, 3.96579166252899*^9}, 
   3.965793779427365*^9, 3.9735561163963604`*^9, {3.973750903970974*^9, 
   3.9737509704996185`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"26c8d2ee-e92e-da43-9891-ad7d4ab7dfeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"17576", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2701"}], "+", 
        RowBox[{"729540", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"676", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "29681"}], "+", 
       RowBox[{"8016837", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "11"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "1", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "2", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "21"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"23", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"338", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "162491"}], "+", 
           RowBox[{"43888813", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18817"}], "+", 
              RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18817", "-", 
              RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18817"}], "+", 
              RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18817", "-", 
              RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"18817", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"5082471", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"40545", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"40545", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"10951203", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"40545", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"40545", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"10951203", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"40545", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"40545", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"10951203", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"18817", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"5082471", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"18817", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"5082471", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"18817", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"5082471", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"40545", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"40545", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"40545", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"10951203", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"163531", "-", 
              RowBox[{"44169717", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "164311"}], "+", 
              RowBox[{"44380395", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"338", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31241"}], "+", 
           RowBox[{"8438193", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13775"}], "+", 
              RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13775", "-", 
              RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13775"}], "+", 
              RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13775", "-", 
              RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"13775", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3720627", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"13775", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3720627", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"294679", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"79592787", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"294679", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"79592787", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"112902", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"30494826", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"13775", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3720627", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"294679", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"79592787", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"13775", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3720627", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "68095"}], "+", 
              RowBox[{"18392457", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"18817", "-", 
              RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "77399"}], "+", 
              RowBox[{"20905467", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"676", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "123223"}], "+", 
          RowBox[{"33282528", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5432"}], "+", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5432", "-", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5432"}], "+", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5432", "-", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"5432", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1467183", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"5432", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1467183", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"5432", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1467183", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"32592", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"8803098", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"13385", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3615288", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"13385", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"3615288", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "66"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5432"}], "+", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "44807"}], "+", 
             RowBox[{"12102369", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "216709"}], "+", 
             RowBox[{"58533093", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"676", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"201137", "-", 
          RowBox[{"54327096", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5432"}], "+", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5432", "-", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5432"}], "+", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5432", "-", 
             RowBox[{"1467183", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"5432", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1467183", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"13385", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3615288", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"45977", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"12418386", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"45977", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"12418386", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"5432", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1467183", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"13385", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"3615288", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"45977", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"12418386", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5432", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1467183", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "44807"}], "+", 
             RowBox[{"12102369", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"269831", "-", 
             RowBox[{"72881343", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"676", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13775"}], "+", 
        RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"11", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"169", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"267017", "-", 
           RowBox[{"72121281", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51409"}], "+", 
              RowBox[{"13885569", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"51409", "-", 
              RowBox[{"13885569", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51409"}], "+", 
              RowBox[{"13885569", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"51409", "-", 
              RowBox[{"13885569", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"23859", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"6444315", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"23859", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"6444315", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"55100", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"14882508", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"23859", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"6444315", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"23859", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"6444315", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"51409", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"13885569", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"51409", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"13885569", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"23859", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"6444315", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13235"}], "+", 
              RowBox[{"3574773", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"42", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13775"}], "+", 
              RowBox[{"3720627", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64919", "-", 
              RowBox[{"17534619", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"338", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"801", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2911"}], "+", 
          RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18817"}], "+", 
             RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"18817", "-", 
             RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18817"}], "+", 
             RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"18817", "-", 
             RowBox[{"5082471", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"8733", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2358783", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"18817", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"18817", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"5082471", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"18817", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"18817", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"5082471", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"8733", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2358783", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"8733", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2358783", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"18817", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"18817", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"8733", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2358783", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"18817", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"18817", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"5082471", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"8733", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2358783", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2911"}], "+", 
          RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"338", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"185203", "-", 
          RowBox[{"50023323", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29681"}], "+", 
             RowBox[{"8016837", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"29681", "-", 
             RowBox[{"8016837", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7953", "-", 
             RowBox[{"2148105", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"7953", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2148105", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"7953", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2148105", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"19597", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"5293149", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2651"}], "+", 
                RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2521", "-", 
                RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"7953", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2148105", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"29681", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"8016837", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"19597", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"5293149", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"7953", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2148105", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2651"}], "+", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2911"}], "+", 
             RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16477", "-", 
             RowBox[{"4450437", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"338", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "82609"}], "+", 
           RowBox[{"22312689", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45587"}], "+", 
              RowBox[{"12313047", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"45587", "-", 
              RowBox[{"12313047", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2131", "-", 
              RowBox[{"575583", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"2131", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"575583", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2131", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"575583", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2131"}], "+", 
                 RowBox[{"575583", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2911"}], "+", 
                 RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2131", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"575583", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2131", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"575583", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"45587", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"12313047", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6653"}], "+", 
              RowBox[{"1796975", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2911"}], "+", 
              RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35921"}], "+", 
              RowBox[{"9702261", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], "3"]], 
    RowBox[{"169", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "388963"}], "+", 
          RowBox[{"105058891", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2651"}], "+", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2651"}], "+", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2651", "-", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2651", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"716035", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2651", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"716035", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2651"}], "+", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
             RowBox[{"12", " ", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"8993", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2429009", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"2651", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"716035", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"8993", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2429009", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2651", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"716035", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "96"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2651"}], "+", 
             RowBox[{"716035", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"6653", "-", 
             RowBox[{"1796975", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "56813"}], "+", 
             RowBox[{"15345189", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"676", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10372"}], "+", 
          RowBox[{"2801477", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21338"}], "+", 
             RowBox[{"5763393", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"21338", "-", 
             RowBox[{"5763393", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6212"}], "+", 
             RowBox[{"1677861", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2521"}], "+", 
             RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2521", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"680922", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2521", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"680922", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2521", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"680922", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2521", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"680922", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"21338", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"5763393", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"6212", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1677861", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2521", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"680922", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20795"}], "+", 
             RowBox[{"5616729", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{"3211", "-", 
             RowBox[{"867291", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"676", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"117", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3812"}], "+", 
           RowBox[{"1029621", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2521"}], "+", 
              RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2521"}], "+", 
              RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2521", "-", 
              RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"2521", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"680922", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2521"}], "+", 
              RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "-", 
              RowBox[{"6", " ", 
               RowBox[{
                RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"6212", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"1677861", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"6212", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"1677861", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"6212", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"1677861", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"2521", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"680922", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"6212", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"1677861", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"6212", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"1677861", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"2521", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"680922", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2521"}], "+", 
              RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20795", "-", 
              RowBox[{"5616729", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "469"}], "+", 
              RowBox[{"126677", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1352", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2521"}], "+", 
        RowBox[{"680922", " ", "t"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], "3"]]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]], 
     RowBox[{"169", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"36319", "-", 
           RowBox[{"9809759", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3691"}], "+", 
              RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3691"}], "+", 
              RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3691", "-", 
              RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3691", "-", 
                 RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"2131", "-", 
                 RowBox[{"575583", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"7953", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2148105", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"7953", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"2148105", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"7953", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"2148105", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2131"}], "+", 
              RowBox[{"575583", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"4991", "-", 
              RowBox[{"1348069", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "79907"}], "+", 
              RowBox[{"21582879", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   FractionBox[
    RowBox[{"676", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2131"}], "+", 
       RowBox[{"575583", " ", "t"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "4", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "5", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "21"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"23", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"338", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "70415"}], "+", 
           RowBox[{"19019087", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9095"}], "+", 
              RowBox[{"2456559", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3691", "-", 
              RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3691"}], "+", 
              RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"3691", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"996939", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3691"}], "+", 
                 RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{"468", " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"9095", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2456559", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"3691", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"996939", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7795"}], "+", 
              RowBox[{"2105429", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"624", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30935"}], "+", 
              RowBox[{"8355543", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], "3"]], 
    RowBox[{"338", " ", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"151439", "-", 
          RowBox[{"40903665", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2911"}], "+", 
             RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2911", "-", 
             RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2911"}], "+", 
             RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2911", "-", 
             RowBox[{"786261", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"1351", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"364905", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"1351", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"364905", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"1351", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"364905", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"1351", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"364905", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"1351", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"364905", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"2911", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"786261", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"2911", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"786261", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2911", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"786261", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2911", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"786261", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1351", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"364905", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1351", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"364905", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"1351", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"364905", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"2911", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"786261", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7795"}], "+", 
             RowBox[{"2105429", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1532", "-", 
             RowBox[{"413793", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
    RowBox[{"169", " ", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "134447"}], "+", 
          RowBox[{"36314127", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12521"}], "+", 
             RowBox[{"3381921", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3691"}], "+", 
             RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3691", "-", 
             RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3691"}], "+", 
             RowBox[{"996939", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"12521", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3381921", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1351"}], "+", 
             RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8789"}], "+", 
             RowBox[{"2373909", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"]}]], 
     RowBox[{"338", " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"161467", "-", 
           RowBox[{"43612227", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "989"}], "+", 
              RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"989", "-", 
              RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "989"}], "+", 
              RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"989", "-", 
                 RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"1351", "-", 
                 RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "989"}], "+", 
              RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
               RowBox[{
                RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "+", 
                 RowBox[{
                  RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "1", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "2", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "3", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "4", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "5", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"v", "[", "6", "]"}], "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1351"}], "+", 
              RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1351"}], "+", 
              RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"13", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "989"}], "+", 
              RowBox[{"267129", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"]], 
     RowBox[{"676", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "70601"}], "+", 
           RowBox[{"19069326", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "961"}], "+", 
              RowBox[{"259566", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"961", "-", 
              RowBox[{"259566", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "961"}], "+", 
              RowBox[{"259566", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"39", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"390", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"105339", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"390", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"105339", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"390", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"105339", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"390", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"105339", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"961", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"259566", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"961", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"259566", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"390", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"105339", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            RowBox[{"(", 
             RowBox[{"1351", "-", 
              RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "653"}], "+", 
              RowBox[{"176373", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"135", " ", "t"}]}], ")"}], "3"]], 
    RowBox[{"676", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"19931", "-", 
          RowBox[{"5383362", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"2701", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"390", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"105339", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"390", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"105339", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"390", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"105339", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"961", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"259566", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"390", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"105339", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"961", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"259566", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1351"}], "+", 
             RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15559"}], "+", 
             RowBox[{"4202487", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], 
    RowBox[{"169", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "279049"}], "+", 
          RowBox[{"75371121", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "571"}], "+", 
             RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"571", "-", 
             RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "571"}], "+", 
             RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"571", "-", 
             RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1713", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"462681", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          RowBox[{"3691", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"996939", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1713", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"462681", " ", "t", " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
          RowBox[{"1713", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"462681", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"1713", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"462681", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"1713", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"462681", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"1713", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"462681", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"3691", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"996939", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"1713", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"462681", " ", "t", " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "60"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1351"}], "+", 
             RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4661"}], "+", 
             RowBox[{"1258929", " ", "t"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
              RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]], 
     RowBox[{"338", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4731"}], "+", 
           RowBox[{"1277843", " ", "t"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "571"}], "+", 
              RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"571", "-", 
              RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "571"}], "+", 
              RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"571", "-", 
              RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"571", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"154227", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"571", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"154227", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
           RowBox[{"2131", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"575583", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "-", 
           RowBox[{"571", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"154227", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "3", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "4", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"2131", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"575583", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "5", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"571", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "-", 
           RowBox[{"154227", " ", "t", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "6", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1351", "-", 
              RowBox[{"364905", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11461"}], "+", 
              RowBox[{"3095613", " ", "t"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}]], 
    RowBox[{"169", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "571"}], "+", 
       RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "117"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "1", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "2", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "3", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "4", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "5", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "6", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
       RowBox[{"78", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9738036253381433`*^9, 3.973804125956514*^9, 
  3.9738051116545477`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8efb9693-d801-4adf-934f-602ff16f06b8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "2"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Slist", "[", "2", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "tred"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965791674183407*^9, 3.965791676372284*^9}, {
  3.965794078490126*^9, 3.965794083986922*^9}, {3.973751007755932*^9, 
  3.9737510340513287`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"86e466b0-8939-5e4b-b41b-e0c02ce39873"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{"26", ",", "2"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.965791679273133*^9, 3.965791684236698*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"7265727f-21cd-4942-b624-0580b1136145"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"]}]], 
  RowBox[{"169", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "571"}], "+", 
     RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "117"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "1", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "2", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "3", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "4", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "5", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "6", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
     RowBox[{"78", " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.973803632810248*^9, 3.973803693186747*^9, 
  3.973804125998805*^9, 3.9738051117037687`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"f0805bf2-4cf3-4bdb-853d-3158c474fbc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"26", ",", "2"}], "]"}], "[", "x", "]"}], ",", "9", ",", "9"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.965791793954932*^9, 3.9657918133853855`*^9}, {
  3.9657918572253976`*^9, 3.965791859966021*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"6fa3cac7-4c8c-cd45-ac03-2183ab48616e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "2", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.973803634425688*^9, 3.97380369517942*^9, 
  3.973804126001787*^9, 3.973805111713019*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"23c47517-a335-48ce-81c4-f1b41b866548"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "elimination", " ", "of", " ", "total", " ", "derivative", " ", 
   "terms"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9882349787469807`*^9, 
  3.988234998916293*^9}},ExpressionUUID->"4dafba04-669d-4531-b1a6-\
ad0d9b9de40b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "2", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"Subt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ss", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "2"}], "]"}], "[", "x", "]"}], ",", 
       "2", ",", "3"}], "]"}], ",", "tred"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.965791864688076*^9, 3.965791938592884*^9}, {
  3.9737510867912025`*^9, 3.973751105292803*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"6038e16f-1e78-bb4f-b320-e7b6aa42ce18"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]], 
  RowBox[{"169", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "571"}], "+", 
     RowBox[{"154227", " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "1", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "2", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "3", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "4", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "5", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "6", "]"}], "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
     RowBox[{"39", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.973803636050517*^9, 3.9738036972343683`*^9, 
  3.973804126102048*^9, 3.973805111815051*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"55c0c74f-86c6-4e2c-b98a-54b0ee86dae2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cr", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.9731217530737*^9, 3.9731217746271896`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"39d9d580-f2cd-0c42-a1bc-c397637db0dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["3763461", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"1016510157", " ", "t"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"96499", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "1", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "1", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "2", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "2", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "3", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "3", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "4", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "4", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "5", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "5", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"96499", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "6", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"26064363", " ", "t", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"v", "[", "6", "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973803706964293*^9, 3.973804126115489*^9, 
  3.973805111831008*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"8cfcee23-be0f-4e5e-987c-dfbdd3547801"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"st", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.973121781031885*^9, 3.9731217885867214`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"09c19919-b377-e748-94c8-354f93b5ebd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["3763461", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"1016510157", " ", "t"}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"]}]]}], ")"}], " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"S", "[", 
     RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{3.9738037095112457`*^9, 3.9738041261341343`*^9, 
  3.973805111852373*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"11e6a41a-374f-4e1d-bbcc-084650dab5c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"st", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.9731218026456814`*^9, 3.9731218027269497`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"6e0988d0-091c-9545-a9d9-bf5c3cb2b801"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"96499", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "1", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "1", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "2", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "2", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "3", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "3", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "4", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "4", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "5", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "5", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"96499", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "6", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"26064363", " ", "t", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"v", "[", "6", "]"}], "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"135", " ", "t"}]}], ")"}], "3"], " ", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.97380371189049*^9, 3.97380412615339*^9, 
  3.973805111871855*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"99afcd92-1cbe-4bd4-a199-c61a116319bd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The 3rd order solution", "Section",
 CellChangeTimes->{{3.988235022149139*^9, 
  3.98823503146964*^9}},ExpressionUUID->"3adb8a83-3715-4bca-8f0c-\
e1651837e2ed"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "3", "rd", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988235047997673*^9, 
  3.9882350485898323`*^9}},ExpressionUUID->"ff25e1ed-399f-4e7d-bee6-\
49f122584c83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Slist", "[", "3", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"invB", ".", 
          RowBox[{"V", "[", "3", "]"}]}], "/.", 
         RowBox[{"subS", "[", "2", "]"}]}], "/.", "subp"}], ")"}], "]"}], 
     "]"}], "//.", "tred"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965791654288035*^9, 3.96579166252899*^9}, {
   3.965792141798443*^9, 3.965792145513071*^9}, 3.9735561305096226`*^9, {
   3.9737509802722855`*^9, 3.973750991829773*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"463fa4f1-1d20-d843-8b6c-0046425e573c"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         FractionBox[
          RowBox[{"456976", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "80198051"}], "+", 
                RowBox[{"21661490607", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  RowBox[{"-", "192"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}], "3"]}], "+", 
                RowBox[{
                  RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                  RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"123", " ", 
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "-", 
                    RowBox[{"136", " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], 
                  " ", 
                  RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", "1", "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", "1", "]"}], "\[Prime]\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], ")"}]}], 
                "+", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", "1", "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "+", 
                    RowBox[{"23", " ", 
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                    TagBox[
                    RowBox[{"(", "3", ")"}], Derivative], MultilineFunction -> 
                    None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"135", " ", "t"}]}], ")"}], "5"]}]], ",", 
         RowBox[{"-", 
           FractionBox[
            RowBox[{"228488", " ", 
              SuperscriptBox[
               RowBox[{
                 RowBox[{"S", "[", 
                   RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "9"], 
              " ", 
              RowBox[{"(", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"135", " ", "t"}]}], ")"}], "5"]}]]}], ",", 
         FractionBox[
          RowBox[{"228488", " ", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"9", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10551786827"}], "+", 
                    RowBox[{"2850037231455", " ", "t"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}], "3"]}], "-", 
                RowBox[{"9", " ", 
                  TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}],
                 "+", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
                RowBox[{"3", " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], " ", 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}],
               ")"}]}], 
          RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"135", " ", "t"}]}], ")"}], "5"]}]], ",", 
         FractionBox[
          RowBox[{"228488", " ", 
            SuperscriptBox[
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "7"], " ", 
            RowBox[{"(", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
          RowBox[{"3", " ", 
            SuperscriptBox[
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "5"]}]], ",", 
         TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"-", 
           FractionBox[
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
         RowBox[{"-", 
           FractionBox[
            RowBox[{"114244", " ", 
              RowBox[{"(", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], "5"], 
              " ", 
              SuperscriptBox[
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "3"]}]]}], ",", 
         FractionBox[
          RowBox[{"114244", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"351", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7163001"}], "+", 
                    RowBox[{"1934726305", " ", "t"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}], "3"]}], "-", 
                RowBox[{"117", " ", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6887399"}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                    " ", 
                    RowBox[{
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    "\[Prime]\[Prime]", MultilineFunction -> None], "[", "x", 
                    "]"}]}]}], ")"}]}], "+", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
                RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7438603"}], "+", 
                    RowBox[{"2009166395", " ", "t"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7438603", "-", 
                    RowBox[{"2009166395", " ", "t"}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                    RowBox[{
                    RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], "+", 
                    TemplateBox[{"46"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2903163510", " ", "t", " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                    TagBox[
                    RowBox[{"(", "3", ")"}], Derivative], MultilineFunction -> 
                    None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"135", " ", "t"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], 
         ",", 
         FractionBox[
          RowBox[{"228488", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "489061"}], "+", 
                RowBox[{"132095358", " ", "t"}]}], ")"}], " ", 
            RowBox[{"(", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"135", " ", "t"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]]}], 
       "}"}], Short[#, 8]& ], "line" -> 58, "sessionID" -> 
   32954696292790454024, "byteCount" -> 1172112, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9738039325921583`*^9, 3.973805306017127*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"1312e51a-4590-4ba3-a0be-2a23f1197eaa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "3"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Slist", "[", "3", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "tred"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965791674183407*^9, 3.965791676372284*^9}, {
   3.965792256878428*^9, 3.965792258870161*^9}, {3.96579418795854*^9, 
   3.965794192658476*^9}, {3.973751702505039*^9, 3.973751705379881*^9}, 
   3.973751884845312*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"752d4840-a75e-3d44-88ed-20c88907d5e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{"26", ",", "3"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.965791679273133*^9, 3.965791684236698*^9}, {
  3.9657922641218433`*^9, 3.965792264241499*^9}, {3.965792339947354*^9, 
  3.965792342799792*^9}, {3.965792395014759*^9, 3.9657923959666233`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d8438623-7d19-de4a-8f9f-767c66827ebd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"135", " ", "t"}]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
  RowBox[{"228488", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "489061"}], "+", 
     RowBox[{"132095358", " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"468", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "[", 
          RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
     RowBox[{"468", " ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "1", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"v", "[", "2", "]"}], "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "1", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "2", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "3", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "4", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "5", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "6", "]"}], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"]}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           RowBox[{"v", "[", "6", "]"}], "[", "x", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "1", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"39", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"26", ",", "0"}], "]"}], 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.973803941277596*^9, 3.973805306096889*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"4e78d168-421f-45be-97a2-e5ae116cf94b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"26", ",", "3"}], "]"}], "[", "x", "]"}], ",", "19", ",", "19"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.965791793954932*^9, 3.9657918133853855`*^9}, {
  3.9657918572253976`*^9, 3.965791859966021*^9}, {3.96579227535233*^9, 
  3.9657922834812355`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"0934cc69-1245-0448-89e8-4bdbcd16e611"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "2", ",", "3", ",", "4", ",", "5", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.973803942935155*^9, 3.9738053061045427`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"54bcccc3-45e5-41d6-ac3f-c639ec381a19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "elimination", " ", "of", " ", "total", " ", "derivative", " ", 
   "terms"}], " ", "*)"}]], "Input",ExpressionUUID->"4dd18a2b-8d48-4b0c-ad89-\
103951fc40db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "3", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"Subt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ss", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "3"}], "]"}], "[", "x", "]"}], ",", 
       "3", ",", "5"}], "]"}], ",", "tred"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.965791864688076*^9, 3.965791938592884*^9}, {
  3.9657922900943356`*^9, 3.96579229183782*^9}, {3.9657923713747463`*^9, 
  3.965792373696062*^9}, {3.965794205585468*^9, 3.965794205857031*^9}, {
  3.9737516959290714`*^9, 3.973751714676857*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"638b2b70-2176-ce44-bd3d-f3eed1951f19"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.965792292769211*^9, {3.965792385775366*^9, 3.965792404614822*^9}, 
   3.96579420651227*^9, 3.9663237952006*^9, 3.9664866458251915`*^9, 
   3.966635506403293*^9, 3.966661359521206*^9, 3.96671836469*^9, 
   3.973053819690092*^9, 3.973803946264204*^9, 3.973805306130541*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"e53ec721-608b-4d84-8050-6edfcb50422f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The 4th order solution", "Section",
 CellChangeTimes->{{3.9882414108980103`*^9, 
  3.988241418545068*^9}},ExpressionUUID->"dbba4ddb-dfd4-4e5a-9c67-\
84725f69e999"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "4", "th", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988241429888665*^9, 
  3.988241430968471*^9}},ExpressionUUID->"db4305b5-11c1-4afd-a3c6-\
8aeb0405cbf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Slist", "[", "4", "]"}], "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{"Expand", ",", 
       RowBox[{"ParallelMap", "[", 
        RowBox[{"Simplify", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"invB", ".", 
            RowBox[{"V", "[", "4", "]"}]}], "/.", 
           RowBox[{"subS", "[", "3", "]"}]}], "/.", "subp"}]}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"f673c2ad-a673-e343-b26d-a26ba750dc89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "4"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Slist", "[", "4", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "tred"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965791674183407*^9, 3.965791676372284*^9}, {
  3.965792256878428*^9, 3.965792258870161*^9}, {3.96579418795854*^9, 
  3.965794192658476*^9}, {3.965794818936295*^9, 3.965794821975304*^9}, {
  3.9737518896985416`*^9, 3.9737518933224354`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"516a3268-dc38-b241-b0aa-2dd095ea7dc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{"26", ",", "4"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.965791679273133*^9, 3.965791684236698*^9}, {
  3.9657922641218433`*^9, 3.965792264241499*^9}, {3.965792339947354*^9, 
  3.965792342799792*^9}, {3.965792395014759*^9, 3.9657923959666233`*^9}, {
  3.9657948245630207`*^9, 3.9657948246585274`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"46d2079e-c0ab-5742-a4cd-e8144b3173a8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{
          RowBox[{"S", "[", 
            RowBox[{"26", ",", "4"}], "]"}], "[", "x", "]"}], 
        RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"135", " ", "t"}]}], ")"}], "7"]}]], "-", 
       FractionBox[
        RowBox[{"18160335421875", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                FractionBox["1", "27"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"10", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "27"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
                    FractionBox["t", "27"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
          RowBox[{
            RowBox[{"S", "[", 
              RowBox[{"26", ",", "4"}], "]"}], "[", "x", "]"}]}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"135", " ", "t"}]}], ")"}], "7"]}]], "+", 
       TemplateBox[{"3473"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"14839377705997356330", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{"-", "10"}], " ", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox["1", "27"], "-", 
                    RowBox[{"10", " ", "t"}]}], ")"}]}], "+", 
              FractionBox["t", "27"]}], ")"}], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"135", " ", "t"}]}], ")"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"368059148834376870", " ", "t", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"135", " ", "t"}]}], ")"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]]}], 
     Short[#, 8]& ], "line" -> 65, "sessionID" -> 32954696292790454024, 
   "byteCount" -> 3004616, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9738058429338503`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"b905a254-805f-4996-a4ea-d589c1a77a07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"26", ",", "4"}], "]"}], "[", "x", "]"}], ",", "19", ",", "19"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.965791793954932*^9, 3.9657918133853855`*^9}, {
  3.9657918572253976`*^9, 3.965791859966021*^9}, {3.96579227535233*^9, 
  3.9657922834812355`*^9}, {3.965794835528095*^9, 3.965794835672856*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"677e756f-3282-7b4c-9525-48d9cc33a24c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.973805842997497*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"2a9f3d9c-aa32-4659-aa2d-9af19ad23a73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "elimination", " ", "of", " ", "total", " ", "derivative", " ", 
   "terms"}], " ", "*)"}]], "Input",ExpressionUUID->"3056884a-d252-419f-a1d3-\
ba392c853015"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "4", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{"Expand", ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subt", "[", 
          RowBox[{"#", ",", "4", ",", "7"}], "]"}], " ", "&"}], ",", 
        RowBox[{
         RowBox[{"Ss", "[", 
          RowBox[{"26", ",", "4"}], "]"}], "[", "x", "]"}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965791864688076*^9, 3.965791938592884*^9}, {
   3.9657922900943356`*^9, 3.96579229183782*^9}, {3.9657923713747463`*^9, 
   3.965792373696062*^9}, {3.965794205585468*^9, 3.965794205857031*^9}, {
   3.965794842802988*^9, 3.965794854131663*^9}, {3.966323163538128*^9, 
   3.966323171036297*^9}, {3.966323243401385*^9, 3.966323247790968*^9}, 
   3.9663232972233086`*^9, {3.973751906050659*^9, 3.9737519207142143`*^9}, {
   3.9737526698007584`*^9, 3.9737526734153576`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"0095c485-31b7-704f-a07c-2a602f0e71ef"],

Cell[BoxData[
 TemplateBox[{
  "ParallelMap", "nopar1a", 
   "\"This form of \\!\\(\\*RowBox[{\\\"ParallelMap\\\"}]\\)[\[Ellipsis]] \
cannot be parallelized; proceeding with sequential evaluation.\"", 2, 67, 1, 
   32954696292790454024, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.973805844608408*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[67]:=",ExpressionUUID->"a3508985-f88a-44f2-a5c8-\
19d1bf2c907c"],

Cell[BoxData[
 TemplateBox[{
  "ParallelMap", "nopar1a", 
   "\"This form of \\!\\(\\*RowBox[{\\\"ParallelMap\\\"}]\\)[\[Ellipsis]] \
cannot be parallelized; proceeding with sequential evaluation.\"", 2, 67, 2, 
   32954696292790454024, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.973805844622632*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[67]:=",ExpressionUUID->"3cc73fea-652f-4dcd-9357-\
04e3bdfe473b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.965794845491486*^9, 3.96579485581546*^9}, 
   3.9663239555051556`*^9, 3.966486806535021*^9, 3.966635658082964*^9, 
   3.966661577499361*^9, 3.966718493270977*^9, 3.9730539465492783`*^9, 
   3.973805844624412*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"9118400d-6a45-4f65-804e-fc1377f3e53d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The 5th order solution", "Section",
 CellChangeTimes->{{3.988241454834194*^9, 
  3.988241457944777*^9}},ExpressionUUID->"e5612757-c7a9-4191-b968-\
816c594fffdd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "5", "th", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988241469674238*^9, 
  3.988241469736809*^9}},ExpressionUUID->"0e3c6bff-cd7f-4b15-9321-\
280a77a9b69a"],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Slist", "[", "5", "]"}], "=", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{
      RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"subS", "[", "4", "]"}], ",", "subp"}], "}"}], "//", 
          "Flatten"}], "]"}], ",", 
        RowBox[{"ParallelMap", "[", 
         RowBox[{"Expand", ",", 
          RowBox[{"ParallelMap", "[", 
           RowBox[{"Simplify", ",", 
            RowBox[{"invB", ".", 
             RowBox[{"V", "[", "5", "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.965791654288035*^9, 3.96579166252899*^9}, 
   3.965793779427365*^9, {3.9657993932145863`*^9, 3.965799396758648*^9}, {
   3.965799611261996*^9, 3.9657996221088924`*^9}, {3.966323093091881*^9, 
   3.966323097606447*^9}, 3.9735561433351746`*^9, {3.9737526847578716`*^9, 
   3.9737526868699017`*^9}, {3.9737530824123077`*^9, 3.973753090732542*^9}, {
   3.973804241696062*^9, 3.973804248997304*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"08de0855-c858-a04e-b729-bbbe6d8c2df1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "5"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Slist", "[", "5", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "tred"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965791674183407*^9, 3.965791676372284*^9}, {
  3.965794078490126*^9, 3.965794083986922*^9}, {3.9657990763791294`*^9, 
  3.965799077430641*^9}, {3.965799408521734*^9, 3.965799411259953*^9}, {
  3.965799625774212*^9, 3.965799643234911*^9}, {3.973752695941105*^9, 
  3.9737526992599773`*^9}},ExpressionUUID->"fa96ed48-53a3-554c-af21-\
eaa5ae176715"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{
    RowBox[{"n", "-", "1"}], ",", "5"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.965791679273133*^9, 3.965791684236698*^9}, {
  3.9657990823680687`*^9, 3.965799082640408*^9}, {3.965799142795254*^9, 
  3.965799143984413*^9}, {3.9657994180857143`*^9, 3.9657994182455254`*^9}, {
  3.965799631783392*^9, 3.965799648985573*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"97a00031-f7bd-aa4b-876f-81ecdb9c55e0"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
          RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]]}], 
       "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       TemplateBox[{"1290"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], 
           TagBox[
            RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> None], 
          "[", "x", "]"}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], 
           TagBox[
            RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> None], 
          "[", "x", "]"}], 
        RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"13", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"273", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"39", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        SuperscriptBox[
         RowBox[{
           RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]]}], 
     Short[#, 8]& ], "line" -> 63, "sessionID" -> 24963857195233920125, 
   "byteCount" -> 801552, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.966325338785368*^9, 3.966488159619039*^9, 
  3.966637012503947*^9, 3.966663126041603*^9, 3.96671975330708*^9, 
  3.97305516004583*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a228c5f2-0aab-134b-b0d9-3458f8c0b97e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "5"}], "]"}], "[", "x", "]"}], ",", "19", 
   ",", "19"}], "]"}]], "Input",
 CellChangeTimes->{{3.965791793954932*^9, 3.9657918133853855`*^9}, {
   3.9657918572253976`*^9, 3.965791859966021*^9}, 3.965799086929339*^9, {
   3.965799169476076*^9, 3.965799170262882*^9}, {3.965799423903763*^9, 
   3.965799423997101*^9}, {3.965799652493534*^9, 3.965799658143881*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"bae98c92-4874-3643-b950-8dbdfb358d0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "2", ",", "3", ",", "0", ",", "5", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "5", ",", "6", ",", "7",
      ",", "8", ",", "9", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9663253389102936`*^9, 3.96648815975963*^9, 
  3.966637012628916*^9, 3.966663126182213*^9, 3.96671975344767*^9, 
  3.9730551601864357`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"bf3b3c0d-b8d6-8d46-b609-b61710183c36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "elimination", " ", "of", " ", "total", " ", "derivative", " ", 
   "terms"}], " ", "*)"}]], "Input",ExpressionUUID->"9f9720d4-0096-4fda-bf23-\
fe9f9bde92ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "5", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{"Expand", ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subt", "[", 
          RowBox[{"#", ",", "5", ",", "9"}], "]"}], " ", "&"}], ",", 
        RowBox[{
         RowBox[{"Ss", "[", 
          RowBox[{"26", ",", "5"}], "]"}], "[", "x", "]"}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965791864688076*^9, 3.965791938592884*^9}, {
  3.965799137528389*^9, 3.9657991377364902`*^9}, {3.9657991750772247`*^9, 
  3.9657991759610996`*^9}, {3.965799429107622*^9, 3.965799434281502*^9}, {
  3.965799663465084*^9, 3.965799670343729*^9}, {3.966323199219949*^9, 
  3.966323223531191*^9}, {3.966323274175072*^9, 3.9663232896938553`*^9}, {
  3.9737528805083103`*^9, 
  3.973752890932125*^9}},ExpressionUUID->"4ea77366-1c0b-1541-a10e-\
d3af166083d8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
          RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]]}], 
       "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}], "2"]}], 
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       TemplateBox[{"878"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "1", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "2", "]"}], 
           TagBox[
            RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> None], 
          "[", "x", "]"}], 
        SuperscriptBox[
         RowBox[{
           RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]], "-", 
       FractionBox[
        RowBox[{"7", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "2", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], 
           TagBox[
            RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> None], 
          "[", "x", "]"}], 
        SuperscriptBox[
         RowBox[{
           RowBox[{"S", "[", 
             RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"v", "[", "4", "]"}], 
           TagBox[
            RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> None], 
          "[", "x", "]"}], 
        RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "4", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]]}], 
     Short[#, 8]& ], "line" -> 65, "sessionID" -> 24963857195233920125, 
   "byteCount" -> 535184, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.966325341409725*^9, 3.9664881610093594`*^9, 
  3.966637013894232*^9, 3.966663127525615*^9, 3.966719754759809*^9, 
  3.9730551614204884`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"bd21b413-a1c2-e046-95ee-850e10a6fed3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Slist", "[", "6", "]"}], "=", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{
      RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"subS", "[", "5", "]"}], ",", "subp"}], "}"}], "//", 
          "Flatten"}], "]"}], ",", 
        RowBox[{"ParallelMap", "[", 
         RowBox[{"Expand", ",", 
          RowBox[{"ParallelMap", "[", 
           RowBox[{"Simplify", ",", 
            RowBox[{"invB", ".", 
             RowBox[{"V", "[", "6", "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.965791654288035*^9, 3.96579166252899*^9}, 
   3.965793779427365*^9, {3.9657993932145863`*^9, 3.965799396758648*^9}, {
   3.965799681353809*^9, 3.965799690340719*^9}, {3.966323104729702*^9, 
   3.9663231091090374`*^9}, {3.966370415605827*^9, 3.966370424197479*^9}, {
   3.966486409169113*^9, 3.966486415933071*^9}, {3.96654499976432*^9, 
   3.966545032202488*^9}, {3.9665565202606277`*^9, 3.9665565351295033`*^9}, {
   3.966583442502171*^9, 3.966583480180456*^9}, {3.966669775376814*^9, 
   3.9666697883867874`*^9}, {3.973556150201292*^9, 3.9735561531707897`*^9}, {
   3.9737530537441216`*^9, 3.973753059166769*^9}, 
   3.9737530982196217`*^9},ExpressionUUID->"35806179-955d-f641-9327-\
119c7a8d6d51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2425.2700992`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.966544769102377*^9, 3.966556376602787*^9, 
  3.966556596339464*^9, 3.966639487196432*^9, 3.966663332397526*^9, 
  3.966672161438444*^9, 3.966722213878109*^9, 3.9730575868357315`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"b09c934f-6670-d74a-8870-ee93daa27078"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The 6th order solution", "Section",
 CellChangeTimes->{{3.988241494690756*^9, 
  3.988241498249131*^9}},ExpressionUUID->"8974f9f8-ce0a-4676-bb8f-\
724d18e16c03"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "6", "th", " ", "order", " ", "solution"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.988241506209299*^9},ExpressionUUID->"c933b229-2342-4edf-83bf-\
a2acc9600f24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ss", "[", 
       RowBox[{"i", ",", "6"}], "]"}], "[", "x_", "]"}], "=", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Slist", "[", "6", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "tred"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.965791674183407*^9, 3.965791676372284*^9}, {
  3.965794078490126*^9, 3.965794083986922*^9}, {3.9657990763791294`*^9, 
  3.965799077430641*^9}, {3.965799408521734*^9, 3.965799411259953*^9}, {
  3.965799694940298*^9, 3.965799700968395*^9}, {3.966557095664047*^9, 
  3.966557113758838*^9}, {3.966557239257889*^9, 3.9665572394922066`*^9}, {
  3.966583317837143*^9, 3.9665833189462833`*^9}, {3.966583491021515*^9, 
  3.966583500838347*^9}, {3.9737531255739403`*^9, 
  3.973753130961401*^9}},ExpressionUUID->"37d005d9-7942-6641-887a-\
28f83121ac65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "[", 
   RowBox[{
    RowBox[{"n", "-", "1"}], ",", "6"}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.965791679273133*^9, 3.965791684236698*^9}, {
  3.9657990823680687`*^9, 3.965799082640408*^9}, {3.965799142795254*^9, 
  3.965799143984413*^9}, {3.9657994180857143`*^9, 3.9657994182455254`*^9}, {
  3.965799705338852*^9, 3.965799705434939*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c6686eea-99ac-4e42-90e1-c1d855d6d330"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                FractionBox["5", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
                RowBox[{
                  RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
                RowBox[{
                  RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "-", 
              RowBox[{
                FractionBox["5", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "-", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"]}], "+", 
              RowBox[{
                FractionBox["3", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], "-", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
                RowBox[{
                  RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "-", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
                RowBox[{
                  RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}], "2"]}], "+", 
              TemplateBox[{"141"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "3", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["3", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "4", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "4", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["5", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "5", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "5", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "-", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "6", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "+", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", "6", "]"}], "\[Prime]\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "-", 
              RowBox[{"45", " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                   TagBox[
                    RowBox[{"(", "3", ")"}], Derivative], MultilineFunction -> 
                   None], "[", "x", "]"}]}], "-", 
              RowBox[{
                FractionBox["39", "2"], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                   TagBox[
                    RowBox[{"(", "3", ")"}], Derivative], MultilineFunction -> 
                   None], "[", "x", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
        RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                FractionBox["5", "4"], " ", 
                RowBox[{
                  RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "2"], " ", 
                RowBox[{
                  RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], "+", 
              TemplateBox[{"165"}, "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              TemplateBox[{"128"}, "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
               RowBox[{"2", " ", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]]}], ")"}]}], 
        RowBox[{"12", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
        RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], "4"]}]], 
       "+", 
       TemplateBox[{"670"}, "OutputSizeLimit`Skeleton"], "+", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"15", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "15"]}]], "-", 
       FractionBox[
        RowBox[{"13", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                FractionBox["11", "12"], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "-", 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"6638"}, "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               RowBox[{"224", " ", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
               SqrtBox["3"]]}], ")"}]}], 
        RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "16"]}]], 
       "-", 
       FractionBox[
        RowBox[{"15", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                FractionBox["11", "12"], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                   MultilineFunction -> None], "[", "x", "]"}]}], "-", 
              FractionBox[
               RowBox[{"11", " ", 
                 SuperscriptBox[
                  RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], 
                 " ", 
                 SuperscriptBox[
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "5"], " ", 
                 RowBox[{
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "\[Prime]", 
                    MultilineFunction -> None], "[", "x", "]"}]}], 
               RowBox[{"8", " ", 
                 SqrtBox["3"]}]], "+", 
              TemplateBox[{"6635"}, "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               RowBox[{"26", " ", 
                 SuperscriptBox[
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "11"], " ", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
               RowBox[{"3", " ", 
                 SqrtBox["3"]}]], "-", 
              RowBox[{
                FractionBox["388", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], 
                " ", 
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                   TagBox[
                    RowBox[{"(", "6", ")"}], Derivative], MultilineFunction -> 
                   None], "[", "x", "]"}]}], "+", 
              FractionBox[
               RowBox[{"224", " ", 
                 SuperscriptBox[
                  RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "10"], 
                 " ", 
                 RowBox[{
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"26", ",", "0"}], "]"}], 
                    TagBox[
                    RowBox[{"(", "6", ")"}], Derivative], MultilineFunction -> 
                    None], "[", "x", "]"}]}], 
               SqrtBox["3"]]}], ")"}]}], 
        RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "16"]}]]}], 
     Short[#, 8]& ], "line" -> 68, "sessionID" -> 24963857195233920125, 
   "byteCount" -> 654475800, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9663729563134003`*^9, 3.9666395691138783`*^9, 
  3.9666633327255707`*^9, 3.9666722541643543`*^9, 3.966722297592043*^9, 
  3.973057669627781*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"e24474ba-1306-5e4c-8154-3cc8c9017a28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "6"}], "]"}], "[", "x", "]"}], ",", "19", 
   ",", "19"}], "]"}]], "Input",
 CellChangeTimes->{{3.965791793954932*^9, 3.9657918133853855`*^9}, {
   3.9657918572253966`*^9, 3.965791859966021*^9}, 3.965799086929339*^9, {
   3.965799169476076*^9, 3.965799170262882*^9}, {3.965799423903763*^9, 
   3.965799423997101*^9}, {3.965799710605902*^9, 3.965799714829101*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3b89d630-efa7-694a-9e0b-07301c4c8c36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "6", ",", "7",
      ",", "8", ",", "9", ",", "10", ",", "11", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.966372956610199*^9, 3.966640137022064*^9, 
  3.966663332897405*^9, 3.9666728424425755`*^9, 3.966722874466797*^9, 
  3.9730582222721977`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"ed2a7d1e-de8b-4f4a-9af9-4f23e11daf62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "elimination", " ", "of", " ", "total", " ", "derivative", " ", 
   "terms"}], " ", "*)"}]], "Input",ExpressionUUID->"f490a2d5-363e-4e70-b1b2-\
b702c99c034a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "6", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", "tred", "]"}], ",", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{"Expand", ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subt", "[", 
          RowBox[{"#", ",", "6", ",", "11"}], "]"}], " ", "&"}], ",", 
        RowBox[{
         RowBox[{"Ss", "[", 
          RowBox[{"26", ",", "6"}], "]"}], "[", "x", "]"}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965791864688076*^9, 3.965791938592884*^9}, {
  3.965799137528389*^9, 3.9657991377364902`*^9}, {3.9657991750772247`*^9, 
  3.9657991759610996`*^9}, {3.965799429107622*^9, 3.965799434281502*^9}, {
  3.9657997211638145`*^9, 3.965799726151593*^9}, {3.9663233040340633`*^9, 
  3.9663233135005608`*^9}, {3.9663706832877197`*^9, 3.966370700845934*^9}, {
  3.973753544802929*^9, 
  3.9737535565395184`*^9}},ExpressionUUID->"1c2bda6b-bb6e-7840-9ea3-\
1a9ab47a60b5"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "6"], 
          RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]]}], 
       "+", 
       FractionBox[
        RowBox[{"43", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "6"]}], 
        RowBox[{"256", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"17", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "6"]}], 
        RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
        RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
        RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], 
        RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"61", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], 
        RowBox[{"256", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], 
        RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "5"]}], 
        RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{
            RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "5"]}], 
        RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
           RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "6"], 
        RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"13", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "6"]}], 
        RowBox[{"128", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "6"]}], 
        RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "4"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
        RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"271", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "4"], " ", 
          RowBox[{
            RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
          RowBox[{
            RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
        RowBox[{"256", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       TemplateBox[{"6772"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"967", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"967", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "3", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"377", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"377", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"3513", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"3513", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"3207", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"3207", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", "6", "]"}], 
             TagBox[
              RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"9945", " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "6", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]], "+", 
       FractionBox[
        RowBox[{"9945", " ", 
          SqrtBox["3"], " ", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], 
             TagBox[
              RowBox[{"(", "6", ")"}], Derivative], MultilineFunction -> 
             None], "[", "x", "]"}]}], 
        RowBox[{"7168", " ", 
          SuperscriptBox[
           RowBox[{
             RowBox[{"S", "[", 
               RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "6"]}]]}], 
     Short[#, 8]& ], "line" -> 70, "sessionID" -> 24963857195233920125, 
   "byteCount" -> 4518840, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.966372973215519*^9, 3.966663529505705*^9, 
  3.96667519677392*^9, 3.966725257353668*^9, 3.9730604328344135`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"5d1e25b9-7231-584f-bd86-5afaac412ae5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cr", "[", "6", "]"}], "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9731219087969894`*^9, 3.973121918154064*^9}, {
  3.973122052456047*^9, 3.973122102006565*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"694b3ccf-9718-3a45-8b0a-476ea4894089"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], "\[Rule]", 
       RowBox[{
         RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "6"], 
            RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{
                 RowBox[{"S", "[", 
                   RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], 
               "5"]}]]}], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "6"], 
          RowBox[{"32", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
          RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "5"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}]}], 
          RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], 
          RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "3"]}], 
          RowBox[{"32", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{
            RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "5"]}], 
          RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{
            SqrtBox["3"], " ", 
            RowBox[{
              RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "5"]}], 
          RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "6"], 
          RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
             RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "6"], 
          RowBox[{"32", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "4"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
          RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "4"], " ", 
            RowBox[{
              RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
          RowBox[{"32", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
          RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "1", "]"}], "[", "x", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"v", "[", "2", "]"}], "[", "x", "]"}], "2"], " ", 
            RowBox[{
              RowBox[{"v", "[", "3", "]"}], "[", "x", "]"}]}], 
          RowBox[{"16", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         TemplateBox[{"4304"}, "OutputSizeLimit`Skeleton"], "+", 
         FractionBox[
          RowBox[{"967", " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "3", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"1792", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{"967", " ", 
            SqrtBox["3"], " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "3", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"3584", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"377", " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "4", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"1792", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"377", " ", 
            SqrtBox["3"], " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "4", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"3584", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"3513", " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "5", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"1792", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "-", 
         FractionBox[
          RowBox[{"3513", " ", 
            SqrtBox["3"], " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "5", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"3584", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{"3207", " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "6", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"1792", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], "5"]}]], 
         "+", 
         FractionBox[
          RowBox[{"3207", " ", 
            SqrtBox["3"], " ", 
            RowBox[{
              SuperscriptBox[
               RowBox[{"v", "[", "6", "]"}], 
               TagBox[
                RowBox[{"(", "5", ")"}], Derivative], MultilineFunction -> 
               None], "[", "x", "]"}]}], 
          RowBox[{"3584", " ", 
            SuperscriptBox[
             RowBox[{
               RowBox[{"S", "[", 
                 RowBox[{"26", ",", "0"}], "]"}], "[", "x", "]"}], 
             "5"]}]]}]}], Short[#, 8]& ], "line" -> 121, "sessionID" -> 
   24963857195233920125, "byteCount" -> 2793432, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.9731219197786655`*^9, {3.973122054385044*^9, 3.9731221033812675`*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"8fcf3f2d-9509-e943-a481-58ee49657c63"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculation of the WKB period", "Section",
 CellChangeTimes->{{3.988242642669333*^9, 
  3.988242658430879*^9}},ExpressionUUID->"c793234f-46a9-410c-8955-\
004392aea630"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"St", "[", "0", "]"}], "[", "x_", "]"}], "=", 
  RowBox[{"y", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.965800334908581*^9, 3.965800371814644*^9}, {
  3.965858726401434*^9, 3.9658587451382046`*^9}, {3.9658639701825333`*^9, 
  3.9658639710859127`*^9}, {3.965867203556429*^9, 3.965867203628994*^9}, {
  3.9658732479386997`*^9, 3.9658732480660343`*^9}, {3.965881280456194*^9, 
  3.965881349120455*^9}, {3.973470394337593*^9, 3.9734704064873943`*^9}, {
  3.9734704697615643`*^9, 3.9734704701884136`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"cd8389ac-c57b-234e-b87d-f38e1575727d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs0x", "=", 
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "->", 
   RowBox[{"St", "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9658013583216*^9, 3.9658013886238823`*^9}, {
  3.966649142383564*^9, 3.9666491493108993`*^9}, {3.966649220551485*^9, 
  3.9666492246911373`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"ba6e1a7d-5231-a843-a4eb-76d37ed4b2f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"26", ",", "0"}], "]"}], "\[Rule]", 
  RowBox[{"St", "[", "0", "]"}]}]], "Output",
 CellChangeTimes->{3.966664358883219*^9, 3.9730604447221336`*^9, 
  3.97312173073287*^9, 3.9731226002439804`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"ef13d846-f007-7a46-9efd-1f1c4cbcc88f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Fixing", " ", "the", " ", "potential", " ", "term"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988242683906733*^9, 3.988242689727359*^9}, {
  3.988243321683708*^9, 3.9882433354673853`*^9}, {3.988245161053936*^9, 
  3.988245166502334*^9}},ExpressionUUID->"7eb6b71e-928d-4be0-b794-\
9c4299fdc496"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subpx", "=", 
   RowBox[{"p", "->", 
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"h", "*", "M"}]], "-", "1"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960154103055549*^9, 3.960154173422638*^9}, {
  3.960511493946972*^9, 3.960511505945839*^9}, {3.96051167825269*^9, 
  3.960511705249338*^9}, {3.9666491712898192`*^9, 3.966649222441608*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"0f2ebb86-4751-094a-80fb-26f5531c81d2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Fixing", " ", "the", " ", "v_i", 
   RowBox[{"(", "x", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9882433545203333`*^9, 3.9882433641717052`*^9}, {
  3.988244793161254*^9, 3.988244798703974*^9}, {3.9882451695022583`*^9, 
  3.988245187677731*^9}},ExpressionUUID->"93e2176e-3146-4b8f-8b6f-\
ce765c2a0446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Subv", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "j_", "]"}], "->", 
      RowBox[{"Function", "[", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"l", "[", "j", "]"}], "/", "x"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960511673547825*^9, 3.960511673675726*^9}, {
  3.960511711928903*^9, 3.9605117130242825`*^9}, {3.9658008207208023`*^9, 
  3.965800832200939*^9}, {3.965804338385308*^9, 3.96580433897851*^9}, {
  3.9666492260813427`*^9, 3.966649279257721*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"1fdc94de-d6dc-534b-ad62-7176b2473729"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Subtraction", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"subs0x", ",", "subpx", ",", "Subv"}], "}"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960511785868967*^9, 3.960511877283348*^9}, {
   3.960512582357847*^9, 3.960512603648424*^9}, {3.965801076705054*^9, 
   3.9658010859648304`*^9}, {3.965801398667092*^9, 3.96580142909079*^9}, 
   3.9658022987521*^9, {3.9666492993719*^9, 3.9666493078385286`*^9}, {
   3.9666495340957575`*^9, 3.9666495539866104`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"f7749cc6-cfc5-584c-b663-80a75b8728f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"terms", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ParallelMap", "[", 
        RowBox[{"Expand", ",", 
         RowBox[{"ParallelMap", "[", 
          RowBox[{"PowerExpand", ",", 
           RowBox[{"ParallelMap", "[", 
            RowBox[{"Expand", ",", 
             RowBox[{
              RowBox[{"st", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "[", "x", "]"}]}], "]"}]}], 
          "]"}]}], "]"}], "}"}], ",", "1", ",", "Plus"}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.966379582492981*^9, 3.966379628284876*^9}, 
   3.9663965432880917`*^9, {3.9729657044582376`*^9, 3.972965728484825*^9}, {
   3.973122408107895*^9, 3.973122414845722*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"52937226-d7a9-d441-bff8-b20befc5478b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0000169`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9663797642672615`*^9, 3.96641999240904*^9, 
  3.966664451907393*^9, 3.9730604448002453`*^9, 3.9731224768689575`*^9, 
  3.9731226120691967`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"3763ca39-9d83-6543-8dfd-00aab01648f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"termss", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{"Simplify", ",", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{"ReplaceRepeated", "[", "Subtraction", "]"}], ",", 
        RowBox[{"terms", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9592317872230434`*^9, 3.959231790689953*^9}, 
   3.960516882222689*^9, {3.965801514231329*^9, 3.965801522946707*^9}, {
   3.9663235343195705`*^9, 3.966323536209734*^9}, {3.966323576200011*^9, 
   3.966323613271145*^9}, {3.966379665275844*^9, 3.966379692550436*^9}, {
   3.96637989734058*^9, 3.966379939945137*^9}, {3.97296974918178*^9, 
   3.972969767996481*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"b8368a7f-2c2b-d541-a979-4c4d57c48943"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0000171`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.966380033094272*^9, 3.9664200838893623`*^9, 
  3.9666648837000313`*^9, 3.9730604448314877`*^9, 3.9731225357351837`*^9, 
  3.9731226146466885`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"a069e944-ccc3-3348-98c7-463b1ecf75da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"termss", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9731225388282433`*^9, 3.973122541999344*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"8c1db880-18f1-fe49-bfec-29be6c33515e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"39", " ", 
     SuperscriptBox["3", 
      RowBox[{"5", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1351"}], "+", 
       RowBox[{"780", " ", 
        SqrtBox["3"]}]}], ")"}], " ", "M", " ", 
     SuperscriptBox["x", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"12", " ", "M"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", 
        RowBox[{"12", " ", "M"}]], "+", 
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          SuperscriptBox["x", 
           RowBox[{"12", " ", "M"}]]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45"}], "+", 
        RowBox[{"26", " ", 
         SqrtBox["3"]}]}], ")"}], 
      RowBox[{"25", "/", "12"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", 
         RowBox[{"12", " ", "M"}]]}], ")"}], 
      RowBox[{"25", "/", "12"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9731225578860245`*^9, 3.9731226284558563`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d64d924c-9002-d544-ab87-bee434eb7900"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", 
       RowBox[{"12", " ", "M"}]]}]}], ")"}], 
   RowBox[{"1", "/", "12"}]], "//", "FullForm"}]], "Input",
 CellChangeTimes->{{3.9663804691118984`*^9, 3.966380470252268*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"31b76355-f0ea-304c-a6a5-9302b196d6ac"],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Power", "[", 
    RowBox[{
     RowBox[{"Plus", "[", 
      RowBox[{"3", ",", 
       RowBox[{"Times", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"Power", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Times", "[", 
            RowBox[{"12", ",", "M"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Rational", "[", 
      RowBox[{"1", ",", "12"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.966380470595913*^9, 3.96642008438924*^9, 
  3.9666648838561993`*^9, 3.973060445003317*^9},
 CellLabel->
  "Out[80]//FullForm=",ExpressionUUID->"9c345dcc-95e0-6840-96dc-3544e11e8e5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    SuperscriptBox["x", 
     RowBox[{"h", "*", "M"}]]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.966380499662071*^9, 3.966380502161459*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1c98490d-0c09-784f-b624-185c6c7e9a9f"],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Plus", "[", 
    RowBox[{"1", ",", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Power", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Times", "[", 
          RowBox[{"12", ",", "M"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.966380502958143*^9, 3.966420084451769*^9, 
  3.966664883918724*^9, 3.9730604450814247`*^9},
 CellLabel->
  "Out[81]//FullForm=",ExpressionUUID->"9bb5815b-d8a6-3549-ad9a-0665a02a772a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"q", "[", "x", "]"}], ">", "0"}]}]], "Input",
 CellChangeTimes->{{3.966378524474668*^9, 3.9663785259274406`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a40be79d-1a00-ce48-851e-3367be74e93f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "x", "]"}], ">", "0"}]], "Output",
 CellChangeTimes->{{3.966378528676771*^9, 3.9663785461568775`*^9}, 
   3.9663788040978565`*^9, 3.966378873064157*^9, 3.9663800880230217`*^9, 
   3.966420084467348*^9, 3.96666488399679*^9, 3.9730604452063503`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"10bd3622-7859-5743-b6e4-48b5e1628cc8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"termsa", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{"PowerExpand", ",", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m_.", "+", 
            RowBox[{"n_.", " ", 
             SuperscriptBox["x", 
              RowBox[{"h", "*", "M"}]]}]}], ")"}], ":>", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "m"}], 
            RowBox[{"q", "[", "x", "]"}]], "/;", 
           RowBox[{
            RowBox[{"m", "+", "n"}], "==", "0"}]}]}], "}"}], "]"}], ",", 
       RowBox[{"termss", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9582548191964264`*^9, 3.95825481964892*^9}, {
   3.9583697153582764`*^9, 3.958369718235604*^9}, {3.965804455497881*^9, 
   3.965804457466362*^9}, 3.9663227232318883`*^9, 3.96637880787825*^9, {
   3.966378935797821*^9, 3.966378981658516*^9}, {3.96638053004528*^9, 
   3.966380663892233*^9}, {3.972969789559341*^9, 3.972969795324804*^9}, {
   3.9731372060257416`*^9, 3.9731372831317043`*^9}, 3.973137318029337*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"f258b707-bc12-a146-b93b-4ce51ef4c33b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"termsJ", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "a_"], 
          SuperscriptBox[
           RowBox[{"q", "[", "x", "]"}], "b_"]}], ":>", 
         RowBox[{"J", "[", 
          RowBox[{
           RowBox[{"-", "b"}], ",", "a"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "a_"], 
          RowBox[{"q", "[", "x", "]"}]}], ":>", 
         RowBox[{"J", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "a"}], "]"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{"Expand", ",", 
       RowBox[{"termsa", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96637908247768*^9, 3.966379088726166*^9}, 
   3.966379149748287*^9, 3.966386348599476*^9, {3.97296979901955*^9, 
   3.972969804984953*^9}, {3.9731372948631897`*^9, 3.9731373602376957`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"d6d2c1ac-3e5f-654c-86c3-efd671ccbd2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"termsj", "[", 
    RowBox[{"i_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{"J", "[", 
        RowBox[{"m_", ",", "n_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"j", "[", 
         RowBox[{
          RowBox[{"m", "+", 
           FractionBox[
            RowBox[{"i", "-", "1"}], "h"]}], ",", 
          RowBox[{"n", "+", "i"}]}], "]"}], "*", 
        SubscriptBox["J", 
         RowBox[{
          RowBox[{"i", "-", "1"}], ",", "i"}]]}]}], "]"}], ",", 
     RowBox[{"termsJ", "[", 
      RowBox[{"i", ",", "k"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9582636170009804`*^9, 3.958263618758085*^9}, {
   3.958369741055779*^9, 3.958369743426296*^9}, {3.959231827946787*^9, 
   3.959231836585451*^9}, 3.9658044918091965`*^9, 3.972971122570928*^9, {
   3.9731373782176323`*^9, 3.9731374104284267`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"46f5baea-59e2-a64a-8ef9-b8e5e9420e2c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "recursive", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988244839352553*^9, 
  3.98824484807272*^9}},ExpressionUUID->"3104786b-293f-4b11-8c43-\
aa077cddeadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subj", "[", "a_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{"m_", ",", "n_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"m", "+", 
         FractionBox["n", 
          RowBox[{"h", "*", "M"}]]}], "==", "0"}]}], ":>", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", "*", "Pi", "*", "m"}]], "*", 
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "a"}], 
           RowBox[{"h", "*", "M"}]], ",", 
          FractionBox["n", 
           RowBox[{"h", "*", "M"}]]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "m", "-", 
           FractionBox["a", "h"]}], ",", 
          RowBox[{"-", "m"}]}], "]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{"m_", ",", "n_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"m", "+", 
         FractionBox["n", 
          RowBox[{"h", "*", "M"}]]}], ">", "0"}]}], ":>", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", "*", "Pi", "*", "m"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "a"}], 
            RowBox[{"h", "*", "M"}]], ",", 
           FractionBox["n", 
            RowBox[{"h", "*", "M"}]]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"m", "+", 
              FractionBox["n", 
               RowBox[{"h", "*", "M"}]], "-", 
              FractionBox["a", "h"], "+", 
              FractionBox[
               RowBox[{"-", "a"}], 
               RowBox[{"h", "*", "M"}]]}], ",", 
             RowBox[{"m", "+", 
              FractionBox["n", 
               RowBox[{"h", "*", "M"}]]}]}], "]"}], "*", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "m", "-", 
              FractionBox["a", "h"]}], ",", 
             RowBox[{"-", "m"}]}], "]"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{"m_", ",", "n_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"m", "+", 
         FractionBox["n", 
          RowBox[{"h", "*", "M"}]]}], "<", "0"}]}], ":>", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", "*", "Pi", "*", "m"}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"-", "a"}], 
              RowBox[{"h", "*", "M"}]], ",", 
             FractionBox["n", 
              RowBox[{"h", "*", "M"}]]}], "]"}], "*", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"m", "+", 
              FractionBox["n", 
               RowBox[{"h", "*", "M"}]], "+", "1", "-", 
              FractionBox["a", "h"], "+", 
              FractionBox[
               RowBox[{"-", "a"}], 
               RowBox[{"h", "*", "M"}]]}], ",", 
             RowBox[{
              RowBox[{"-", "m"}], "-", 
              FractionBox["n", 
               RowBox[{"h", "*", "M"}]]}]}], "]"}]}], ")"}], "/", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "m", "-", 
            FractionBox["a", "h"]}], ",", 
           RowBox[{"-", "m"}]}], "]"}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.958369819935863*^9, 3.9583698901687737`*^9}, {
   3.958371085962282*^9, 3.9583710892818203`*^9}, 3.9592158521206093`*^9, {
   3.965804512787211*^9, 3.9658046126710835`*^9}, 3.972971141616989*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"10a1e454-8f2b-314f-be39-ef94d8605db2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"termsQ", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"subj", "[", 
       RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
     RowBox[{"termsj", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9729711733349113`*^9, {3.973137427846016*^9, 3.973137463075224*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"1c909bb5-e314-2f49-bafa-d3f39e126047"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{"FullSimplify", ",", 
    RowBox[{"Total", "[", 
     RowBox[{"termsQ", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9731374766811447`*^9, 3.9731374883688946`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"44cc1b70-8a03-cc42-889f-e34902e6f8e6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "WKB", " ", "period", " ", "of", " ", "2", "nd"}], 
    "-"}], ",", " ", 
   RowBox[{
    RowBox[{"5", "th"}], "-"}], ",", " ", 
   RowBox[{"and", " ", "6", "th", " ", "order"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9882448941963673`*^9, 
  3.9882449285223293`*^9}},ExpressionUUID->"42d7e0ae-5d93-4bdc-a9ba-\
c5eb1fc67dab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"qq", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "+", 
     RowBox[{"qq", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], ")"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.965804764711211*^9, 3.965804765658177*^9}, 
   3.9729712036969185`*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"b8243a60-f112-4540-ba5d-11efc5b18fc9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"12", " ", 
    SuperscriptBox["3", 
     RowBox[{"3", "/", "4"}]]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"90", "-", 
           RowBox[{"156", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"52", "-", 
            RowBox[{"90", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
          SqrtBox["3"]}]}], ")"}], 
       RowBox[{"1", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"12", " ", "M"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"45", "-", 
         RowBox[{"26", " ", 
          SqrtBox["3"]}]}], ")"}], 
       RowBox[{"11", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"123", "+", 
        RowBox[{"71", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "1", "]"}], "2"], "+", 
        RowBox[{"l", "[", "2", "]"}], "-", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], " ", 
         RowBox[{"l", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "2", "]"}], "2"], "+", 
        RowBox[{"l", "[", "3", "]"}], "-", 
        RowBox[{
         RowBox[{"l", "[", "2", "]"}], " ", 
         RowBox[{"l", "[", "3", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "3", "]"}], "2"], "+", 
        RowBox[{"l", "[", "4", "]"}], "-", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], " ", 
         RowBox[{"l", "[", "4", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "4", "]"}], "2"], "+", 
        RowBox[{"l", "[", "5", "]"}], "-", 
        RowBox[{
         RowBox[{"l", "[", "4", "]"}], " ", 
         RowBox[{"l", "[", "5", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "5", "]"}], "2"], "+", 
        RowBox[{"l", "[", "6", "]"}], "-", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], " ", 
         RowBox[{"l", "[", "6", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
   SubscriptBox["J", 
    RowBox[{"1", ",", "2"}]]}]}]], "Output",
 CellChangeTimes->{
  3.966373023890646*^9, {3.966386362596062*^9, 3.966386392199211*^9}, 
   3.9664200985108376`*^9, 3.9666648880739613`*^9, 3.973060446096796*^9, 
   3.973122783419403*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"be6042ed-6079-724e-9a43-bef2d86311e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "5", "]"}], "=", 
  RowBox[{
   RowBox[{"qq", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.973122715570677*^9, 3.9731227263336678`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6d86f1de-33fc-b941-a9da-e805e7f5c663"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"56", "+", 
    FractionBox["97", 
     SqrtBox["3"]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "-", 
      RowBox[{"21", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SqrtBox["3"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"l", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"l", "[", "3", "]"}], "+", 
       RowBox[{"l", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"l", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "30"}], "+", 
       RowBox[{"l", "[", "3", "]"}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "4", "]"}]}]}], ")"}], " ", 
     RowBox[{"l", "[", "5", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "30"}], "+", 
       RowBox[{"l", "[", "3", "]"}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "4", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"l", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"l", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "3", "]"}], "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"l", "[", "6", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"l", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"l", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "3", "]"}], "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"l", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"l", "[", "4", "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"l", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"l", "[", "4", "]"}], "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "4", "]"}], "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"l", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          SuperscriptBox[
           RowBox[{"l", "[", "4", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"l", "[", "4", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"l", "[", "4", "]"}], "-", 
             RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{"l", "[", "6", "]"}], "+", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"l", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"l", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "5", "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"l", "[", "6", "]"}], "+", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"l", "[", "4", "]"}], "+", 
             RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"l", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"l", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"l", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"l", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"l", "[", "5", "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"l", "[", "6", "]"}], "+", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"l", "[", "4", "]"}], "+", 
             RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"l", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"l", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"l", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"l", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"l", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"l", "[", "4", "]"}], "-", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"l", "[", "4", "]"}], "+", 
          RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"l", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          RowBox[{"l", "[", "4", "]"}], "+", 
          SuperscriptBox[
           RowBox[{"l", "[", "4", "]"}], "2"], "+", 
          RowBox[{"l", "[", "5", "]"}], "-", 
          RowBox[{
           RowBox[{"l", "[", "4", "]"}], " ", 
           RowBox[{"l", "[", "5", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"l", "[", "5", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"l", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"l", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"l", "[", "4", "]"}], "+", 
             RowBox[{"l", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}], " ", 
  SubscriptBox["J", 
   RowBox[{"4", ",", "5"}]]}]], "Output",
 CellChangeTimes->{3.9731228292968407`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"e6b690f9-9256-c742-b690-b97716e1cfd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "6", "]"}], "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{"FullSimplify", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"qq", "[", 
       RowBox[{"6", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973122729707842*^9, 3.973122759117405*^9}, {
  3.973137523860094*^9, 3.97313753662372*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"1664fa60-e436-1c46-9215-5c1b115c0540"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{"6145786876416525", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"1", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"896", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "-", 
       FractionBox[
        RowBox[{"1774135853740575", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"448", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "-", 
       FractionBox[
        RowBox[{"49527811886415525", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"1", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"896", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "+", 
       FractionBox[
        RowBox[{"14297447762497575", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"448", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "-", 
       FractionBox[
        RowBox[{"2427786658892907", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"1", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"12", " ", "M"}]}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"3584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "+", 
       FractionBox[
        RowBox[{"700841640523401", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"12", " ", "M"}]}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "-", 
       FractionBox[
        RowBox[{"732071672043733125", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"1", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"12", " ", "M"}]}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"51968", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "+", 
       FractionBox[
        RowBox[{"211330888460274375", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"12", " ", "M"}]}], ")"}], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"25984", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]]}]], "+", 
       TemplateBox[{"4771"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"45", "-", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"45", "+", 
              RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"l", "[", "4", "]"}], " ", 
          RowBox[{"l", "[", "5", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "4"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"96", " ", 
          SuperscriptBox["3", 
           RowBox[{"11", "/", "12"}]]}]], "-", 
       RowBox[{
         FractionBox["5", "48"], " ", 
         RowBox[{"(", 
           RowBox[{"5", "+", 
             FractionBox["26", 
              RowBox[{"3", " ", 
                SqrtBox["3"]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"135", "-", 
              RowBox[{"78", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "5", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "4"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"45", "-", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"45", "+", 
              RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"l", "[", "5", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "4"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"96", " ", 
          SuperscriptBox["3", 
           RowBox[{"11", "/", "12"}]]}]], "+", 
       RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
           RowBox[{"5", "+", 
             FractionBox["26", 
              RowBox[{"3", " ", 
                SqrtBox["3"]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"135", "-", 
              RowBox[{"78", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "5"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "+", 
       RowBox[{
         FractionBox["1", "32"], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         RowBox[{"(", 
           RowBox[{"15", "+", 
             FractionBox["26", 
              SqrtBox["3"]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"45", "-", 
              RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "5"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "-", 
       RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
           RowBox[{"5", "+", 
             FractionBox["26", 
              RowBox[{"3", " ", 
                SqrtBox["3"]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"135", "-", 
              RowBox[{"78", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         RowBox[{"l", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "5"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "-", 
       RowBox[{
         FractionBox["1", "32"], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         RowBox[{"(", 
           RowBox[{"15", "+", 
             FractionBox["26", 
              SqrtBox["3"]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"45", "-", 
              RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         RowBox[{"l", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "5"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "+", 
       RowBox[{
         FractionBox["1", "48"], " ", 
         RowBox[{"(", 
           RowBox[{"5", "+", 
             FractionBox["26", 
              RowBox[{"3", " ", 
                SqrtBox["3"]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"135", "-", 
              RowBox[{"78", " ", 
                SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"l", "[", "6", "]"}], "6"], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"45", "-", 
               RowBox[{"26", " ", 
                 SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          RowBox[{"(", 
            RowBox[{"45", "+", 
              RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"l", "[", "6", "]"}], "6"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"96", " ", 
          SuperscriptBox["3", 
           RowBox[{"11", "/", "12"}]]}]]}], Short[#, 8]& ], "line" -> 154, 
   "sessionID" -> 24963857195233920125, "byteCount" -> 3987392, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9731371747568035`*^9, 3.973137768129015*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"30fa9d0b-2698-254d-abd2-56cec84b46d0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expressing WKB periods in terms of the Casimir", "Section",
 CellChangeTimes->{{3.988244946794764*^9, 
  3.988244970098411*^9}},ExpressionUUID->"bd939020-1944-4f2d-a82e-\
ad76f854f194"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "angular", " ", "momentum"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988245073383053*^9, 
  3.988245083125284*^9}},ExpressionUUID->"a0258c51-f1db-480f-a52f-\
b138bddb1ff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"l", "[", "1", "]"}], "*", 
     RowBox[{"H", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "2", "]"}], "*", 
     RowBox[{"H", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "3", "]"}], "*", 
     RowBox[{"H", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "4", "]"}], "*", 
     RowBox[{"H", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "5", "]"}], "*", 
     RowBox[{"H", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"l", "[", "6", "]"}], "*", 
     RowBox[{"H", "[", "6", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9660378121150875`*^9, {3.972972190730673*^9, 3.9729722091108885`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"09c8ac7a-6c3e-7947-aec5-cd17b4731b25"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"co", "-", 
   RowBox[{"Weyl", " ", "vector"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988245042214602*^9, 
  3.988245062371317*^9}},ExpressionUUID->"e8808758-0a7f-4d74-b602-\
2eb923bd030d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crhoH", "=", 
   RowBox[{
    RowBox[{"8", "*", 
     RowBox[{"H", "[", "1", "]"}]}], "+", 
    RowBox[{"15", "*", 
     RowBox[{"H", "[", "2", "]"}]}], "+", 
    RowBox[{"21", "*", 
     RowBox[{"H", "[", "3", "]"}]}], "+", 
    RowBox[{"15", "*", 
     RowBox[{"H", "[", "4", "]"}]}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"H", "[", "5", "]"}]}], "+", 
    RowBox[{"11", "*", 
     RowBox[{"H", "[", "6", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97313893301696*^9, 3.973138987762623*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"65cdf4ff-3939-224b-9930-714842030f69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lcrH", "=", 
   RowBox[{"lH", "+", "crhoH"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9731390062111473`*^9, 3.973139045046156*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"4cabe91d-0706-4f48-ae38-1ae04b4e7425"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Casimirs", " ", "of", " ", "E_", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988245202632003*^9, 
  3.9882452269591827`*^9}},ExpressionUUID->"87e34451-3a95-4abd-8363-\
f7aba9b1c357"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lctr", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     SuperscriptBox["lcrH", "i"], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97297352048896*^9, 3.972973527554224*^9}, {
  3.973139054715639*^9, 3.9731390710546436`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"f31da7d0-a8a5-4342-9fa0-337e59cd4cef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lctr", "[", "i", "]"}], "//", "Expand"}], "//", "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973139523580673*^9, 3.9731395236587353`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"4ac24bf6-9727-a548-9299-c636542bfad6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"39", "+", 
      RowBox[{"l", "[", "1", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "1", "]"}], "2"], "+", 
      RowBox[{"l", "[", "2", "]"}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "2", "]"}], "2"], "+", 
      RowBox[{"l", "[", "3", "]"}], "-", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "3", "]"}], "2"], "+", 
      RowBox[{"l", "[", "4", "]"}], "-", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "4", "]"}], "2"], "+", 
      RowBox[{"l", "[", "5", "]"}], "-", 
      RowBox[{
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "5", "]"}], "2"], "+", 
      RowBox[{"l", "[", "6", "]"}], "-", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}]}], ",", "0", ",", 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"39", "+", 
       RowBox[{"l", "[", "1", "]"}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], "+", 
       RowBox[{"l", "[", "2", "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], " ", 
        RowBox[{"l", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], "+", 
       RowBox[{"l", "[", "3", "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", "2", "]"}], " ", 
        RowBox[{"l", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], "+", 
       RowBox[{"l", "[", "4", "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"l", "[", "4", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], "+", 
       RowBox[{"l", "[", "5", "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", "4", "]"}], " ", 
        RowBox[{"l", "[", "5", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], "+", 
       RowBox[{"l", "[", "6", "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], " ", 
        RowBox[{"l", "[", "6", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], ")"}], "2"]}], ",", 
   RowBox[{"60", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       RowBox[{"l", "[", "1", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"l", "[", "2", "]"}]}], "-", 
      RowBox[{"84", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"48", " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"120", " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"84", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"150618", "+", 
      RowBox[{"16986", " ", 
       RowBox[{"l", "[", "1", "]"}]}], "+", 
      RowBox[{"17375", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "6"]}], "+", 
      RowBox[{"11946", " ", 
       RowBox[{"l", "[", "2", "]"}]}], "-", 
      RowBox[{"13700", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "5"], " ", 
       RowBox[{"l", "[", "2", "]"}]}], "+", 
      RowBox[{"12335", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "-", 
      RowBox[{"2520", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"1140", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"]}], "-", 
      RowBox[{"760", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "5"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "6"]}], "+", 
      RowBox[{"9786", " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"250", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"260", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"10100", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"520", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"300", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"1080", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"300", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "5"], " ", 
       RowBox[{"l", "[", "3", "]"}]}], "+", 
      RowBox[{"10175", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"260", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"270", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"1080", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"300", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"1140", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"760", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "5"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "6"]}], "+", 
      RowBox[{"11946", " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"70", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"10100", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"150", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"1080", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"90", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "5"], " ", 
       RowBox[{"l", "[", "4", "]"}]}], "+", 
      RowBox[{"12335", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"1080", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"90", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"1140", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"760", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "5"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "6"]}], "+", 
      RowBox[{"16986", " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"70", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"250", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"260", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"90", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"13700", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"520", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"300", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"300", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "5"], " ", 
       RowBox[{"l", "[", "5", "]"}]}], "+", 
      RowBox[{"17375", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"260", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"150", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"270", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"90", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"2520", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"300", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"1140", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"760", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "5"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "6"]}], "+", 
      RowBox[{"6186", " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"550", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"970", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"740", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"210", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"980", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"210", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"7220", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"380", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"390", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"1960", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"540", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"1020", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"150", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"150", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"1020", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "5"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"970", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"1960", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"1020", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"980", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"1020", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"550", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"380", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"150", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"740", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"540", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"390", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"150", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"210", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"], " ", 
       RowBox[{"l", "[", "6", "]"}]}], "+", 
      RowBox[{"6575", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"560", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"570", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"980", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"750", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"210", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "3"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"990", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"210", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"1800", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"150", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"1020", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "3"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"1140", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"980", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"1020", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"990", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"560", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"150", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"750", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "3"], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"570", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"150", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"210", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{"780", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"760", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "3"]}], "+", 
      RowBox[{"395", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "1", "]"}], " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "2", "]"}], " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "4", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"l", "[", "4", "]"}], " ", 
       RowBox[{"l", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "5", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "5"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"l", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"l", "[", "6", "]"}], "6"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9730604466435356`*^9, 3.9731395249396706`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"edad70cb-c628-5649-ab00-c3dab4ec4622"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2nd order", "Subsection",
 CellChangeTimes->{{3.9882452489913797`*^9, 3.988245260919297*^9}, 
   3.988245349681012*^9},ExpressionUUID->"cfd2b9e5-0b9b-4efe-bb91-\
d6c47396a6ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lce1", "[", 
    RowBox[{"x_", ",", "y_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", 
        RowBox[{"lctr", "[", "2", "]"}]}], "+", "b", "-", 
       RowBox[{"qq", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}], ",", 
        RowBox[{"l", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], 
       "}"}]}], "]"}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967706656817074*^9, 3.9677067406712*^9}, {
  3.9677067893873186`*^9, 3.9677068198802357`*^9}, {3.967707282490999*^9, 
  3.967707283575239*^9}, {3.9731385819641037`*^9, 3.973138582089073*^9}, {
  3.9731386187206173`*^9, 3.9731386875307007`*^9}, {3.9731390627441883`*^9, 
  3.973139062822235*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"38f3f461-d663-ee4d-b85b-a36084bc9d9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coe", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"lce1", "[", 
     RowBox[{"2", ",", "1", ",", "a", ",", "b"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966059853419914*^9, 3.966059901259039*^9}, {
  3.967707426365362*^9, 3.967707456954539*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"00600f7a-2d9e-3941-becc-777c790cdacc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"61", "/", "12"}]]}]], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "208360755"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"11", "/", "12"}]]}], "+", 
          RowBox[{"360891414", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"11", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "12"}]]}], "-", 
          RowBox[{"989", " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"11", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"25", "/", "12"}]]}], "+", 
          RowBox[{"2500329060", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"11", "/", "12"}]], " ", "M"}], "-", 
          RowBox[{"4330696968", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"11", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "12"}]], " ", "M"}], "+", 
          RowBox[{"11868", " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"11", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"25", "/", "12"}]], " ", "M"}]}], ")"}], " ", 
        SubscriptBox["J", 
         RowBox[{"1", ",", "2"}]]}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.973060446924732*^9, {3.9731385702014046`*^9, 3.9731385864786205`*^9}, {
   3.9731386417608166`*^9, 3.9731386519301567`*^9}, 3.973138692217045*^9, 
   3.9731390794587955`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"1c6bf342-bfc9-fa40-92f3-faa989e9ef49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coe", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"lce1", "[", 
     RowBox[{"2", ",", "2", ",", "a", ",", "b"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967707482145674*^9, 3.967707487896143*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"947081d8-11ad-c24a-a94f-f1ad55519ae9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     RowBox[{
      FractionBox["1", "432"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "123"}], " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"11", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"1", ",", "2"}]]}], "-", 
        RowBox[{"71", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}]}], ")"}], 
          RowBox[{"11", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"1", ",", "2"}]]}]}], ")"}]}]}], ",", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{
      FractionBox["13", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"123", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"11", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"1", ",", "2"}]]}], "+", 
        RowBox[{"71", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}]}], ")"}], 
          RowBox[{"11", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"1", ",", "2"}]]}]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9730604473467617`*^9, 3.973138594835888*^9, 
  3.973138695466282*^9, 3.973139084660595*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"c3574711-bce4-f14c-b379-e48a536f7970"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q2", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "*", "tr2"}], "+", "b"}], ")"}], "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"coe", "[", 
        RowBox[{"2", ",", "i"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.968027096634533*^9, 3.968027166243223*^9}, {
  3.968027370746136*^9, 3.968027442421236*^9}, {3.968027476580717*^9, 
  3.968027476928158*^9}, {3.968027682749975*^9, 3.968027708924368*^9}, {
  3.968029255173491*^9, 3.968029258223603*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"e820f7f0-9a2a-504c-8607-901c9fdd687d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"qq", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "-", 
    RowBox[{"q2", "[", "2", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"tr2", "->", 
     RowBox[{"lctr", "[", "2", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968027445270193*^9, 3.96802753609614*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"d79b4723-fa93-824c-952c-d51f97c4dcf3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.973060447627945*^9, 3.9731391082660885`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"dba01376-89c1-b941-a1e3-4da2fa732f08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "WKB", " ", "period", " ", "in", " ", "terms", " ", "of", " ", "Casimirs"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.988245411106146*^9, 
  3.988245458138405*^9}},ExpressionUUID->"662d39c4-fff0-4d18-8a60-\
33bd91ecbe76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"q2", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.968027645591868*^9, 3.96802767463299*^9}, {
  3.968027726713679*^9, 3.9680277294137*^9}, {3.973139129745022*^9, 
  3.973139130760412*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"7165406a-1776-4047-9c1c-bbbb99065751"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"45", "-", 
        RowBox[{"78", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"26", "-", 
         RowBox[{"45", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       SqrtBox["3"]}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "432"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M"}], ")"}]}], "+", "tr2"}], ")"}], " ", 
   SubscriptBox["J", 
    RowBox[{"1", ",", "2"}]]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["6", 
    RowBox[{"3", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{
  3.973060447737318*^9, {3.9731391141083946`*^9, 3.9731391318070164`*^9}},
 CellLabel->
  "Out[182]=",ExpressionUUID->"aef68a10-19bd-cb4a-9075-c91be25cd1e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lce2", "[", 
    RowBox[{"x_", ",", "y_", ",", "a_", ",", "b_", ",", "c_", ",", "d_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", 
        RowBox[{"lctr", "[", "5", "]"}]}], "+", 
       RowBox[{"b", "*", 
        SuperscriptBox[
         RowBox[{"lctr", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"c", "*", 
        RowBox[{"lctr", "[", "2", "]"}]}], "+", "d", "-", 
       RowBox[{"qq", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}], ",", 
        RowBox[{"l", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6"}], 
       "}"}]}], "]"}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9731391869117546`*^9, 3.97313926243997*^9}, {
  3.973139401984314*^9, 3.973139411128742*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"6735eeec-9f1b-1242-ad5c-34d4f598a0cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5th order", "Subsection",
 CellChangeTimes->{{3.988245367193574*^9, 
  3.988245375553249*^9}},ExpressionUUID->"24be4fff-a48e-4ec3-bcf0-\
ff9b90200d59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coe", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"lce2", "[", 
     RowBox[{"5", ",", "1", ",", "a", ",", "b", ",", "c", ",", "d"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973139275717966*^9, 3.973139289121557*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"67594f37-7388-f849-ba98-16dbd0c5f627"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.973139300306299*^9, 3.97313942485973*^9, 
  3.9731395945898895`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"125a7ab7-b01b-4f40-91f6-86e90d54f7c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.973139610820265*^9, 3.9731396168969*^9}, {
  3.9731396520132065`*^9, 3.973139655481106*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"3dcae76c-1907-4e49-808e-6ba9c2ba3863"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.973139625613474*^9, 3.9731469931161747`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"c5939df2-1b11-3e46-91e8-63ec6761ad9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe51", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", 
        RowBox[{"lctr", "[", "5", "]"}]}], "+", 
       RowBox[{"b", "*", 
        SuperscriptBox[
         RowBox[{"lctr", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"c", "*", 
        RowBox[{"lctr", "[", "2", "]"}]}], "+", "d", "-", 
       RowBox[{"Q", "[", "5", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}], ",", 
        RowBox[{"l", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6"}], 
       "}"}]}], "]"}], "==", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9731470306561623`*^9, 3.97314704896414*^9}, {
  3.973225120812355*^9, 3.973225124920719*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"7e9a15ae-d401-3f4f-b258-76f328fc662c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     RowBox[{
      FractionBox["1", "720"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SubscriptBox["J", 
       RowBox[{"4", ",", "5"}]]}]}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.973147049823267*^9, 3.973225125748644*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"ce5797ed-4654-e949-8939-efac7bab25fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q5", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "*", "tr5"}], "+", 
       RowBox[{"b", "*", "tr22"}], "+", 
       RowBox[{"c", "*", "tr2"}], "+", "d"}], ")"}], "/.", 
     RowBox[{"(", "coe51", ")"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9732250534006023`*^9, 3.973225084138361*^9}, {
  3.9732251340122547`*^9, 3.973225136730337*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"448ea1b7-1627-504c-a260-ea5c36cdaee5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "WKB", " ", "period", " ", "in", " ", "terms", " ", "of", " ", "Casimirs"}],
   " ", "*)"}]], "Input",ExpressionUUID->"de5beccd-56c5-4105-b3b9-\
b4c82162574d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q5", "=", 
  RowBox[{
   RowBox[{"q5", "[", "i", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.97322464714081*^9, 3.9732246478593445`*^9}, {
  3.9732250954011707`*^9, 3.973225103144808*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"ce13b4a1-72bc-9a42-a131-186c45647c13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "720"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SqrtBox["3"]}]}], ")"}], " ", "tr5", " ", 
   SubscriptBox["J", 
    RowBox[{"4", ",", "5"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9732251037852783`*^9, 3.9732251400576344`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"54095813-b085-e145-9c66-97a50172c668"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6th order", "Subsection",
 CellChangeTimes->{{3.988245386601798*^9, 
  3.988245388545513*^9}},ExpressionUUID->"2201e034-83c8-446b-bc9d-\
115e034664a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lce3", "[", 
    RowBox[{
    "x_", ",", "y_", ",", "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", 
     ",", "f_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", 
        RowBox[{"lctr", "[", "6", "]"}]}], "+", 
       RowBox[{"b", "*", 
        SuperscriptBox[
         RowBox[{"lctr", "[", "2", "]"}], "3"]}], "+", 
       RowBox[{"c", "*", 
        RowBox[{"lctr", "[", "5", "]"}]}], "+", 
       RowBox[{"d", "*", 
        SuperscriptBox[
         RowBox[{"lctr", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"e", "*", 
        RowBox[{"lctr", "[", "2", "]"}]}], "+", "f", "-", 
       RowBox[{"qq", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}], ",", 
        RowBox[{"l", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7"}], 
       "}"}]}], "]"}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97314707851939*^9, 3.9731471627361946`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"6ad7b4a7-03fa-2446-af59-30c723a4384c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coe", "[", 
    RowBox[{"6", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"lce3", "[", 
      RowBox[{
      "6", ",", "i", ",", "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       "f"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9731471845745773`*^9, 3.9731472219944553`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"023184c4-69a9-b54e-a955-9b9fa45a4c62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9731472285709953`*^9, 3.9731472413026314`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"bbff2258-3c1c-5d44-9b01-8ca3c690b56c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", "0"}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4033088", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"161", "/", "12"}]]}]], 
       RowBox[{"21519", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48582268261874259888681000", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"84146956976507148454957200", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"3509502216700", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"6333332349695247266835942450", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"10969653410891748198692213940", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"457509390062715", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"101851162329344873380431993720", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"176411387964370601288432697264", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"7357558482892404", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"408882902126961671001749475360", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"708205960830110177448283712832", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"29537020454671152", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"100630691259705266973315477120", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"174297470062586869532899033344", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"7269393683726784", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"911917733200027707675485629440", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"1579487846225487975484203644928", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"65875419584414208", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}]}], ")"}]}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973147295817522*^9, 3.973147359145607*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"b7963e9e-c18c-9348-961e-893af454d970"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.973147251701723*^9, 3.973147274498028*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"cb40ef15-6669-a547-b4a2-39a5f3cfc752"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"377669949225", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], 
        RowBox[{"1065344", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], "5"]}]]}], "+", 
      FractionBox[
       RowBox[{"109023923425", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"532672", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"4244193645615", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"304384", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"1225193171895", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"152192", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "-", 
      FractionBox[
       RowBox[{"1635208807185", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"133168", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{"472044122505", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"66584", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "-", 
      FractionBox[
       RowBox[{"6118253177445", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "3"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"133168", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{"1766187559485", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "3"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"66584", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]]}]}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"468", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"377669949225", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"1065344", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
        FractionBox[
         RowBox[{"109023923425", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"532672", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"4244193645615", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"304384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
        FractionBox[
         RowBox[{"1225193171895", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"152192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "+", 
        FractionBox[
         RowBox[{"1635208807185", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"133168", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
        FractionBox[
         RowBox[{"472044122505", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"66584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "+", 
        FractionBox[
         RowBox[{"6118253177445", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"133168", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
        FractionBox[
         RowBox[{"1766187559485", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"66584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973147295879978*^9, 3.9731473789532127`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"33ff702f-0942-7445-9d10-2433ba06cc69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{3.9731472753415794`*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"3a51e2da-aea2-4d4b-b4a2-c213afa833f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", "0"}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4033088", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"89", "/", "12"}]]}]], 
       RowBox[{"1215", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "131723704105393680"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"228152148071702400", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"6944507935", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"2168019300049998192", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"3755119579476370560", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"114298541289", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"5720730255883115424", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"9908595459585688320", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"301598386758", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"19324726681032936576", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"33471408453929671680", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"1018804615992", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"37526486610812484096", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"64997781439477985280", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"1978406132832", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"38889219021574182912", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"67358103212037980160", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"2050249739904", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"41", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}]}], ")"}]}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973147295942465*^9, 3.9731473911064625`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"71a323f4-599d-ff4a-b2ef-23aa579d6352"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{3.9731472763725376`*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"96ced5cf-89a7-e043-b980-34fe8507fef4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"45", "-", 
          RowBox[{"26", " ", 
           SqrtBox["3"]}]}], ")"}], 
        RowBox[{"7", "/", "12"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11913"}], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]]}], "+", 
         RowBox[{"6878", " ", 
          SuperscriptBox["3", 
           RowBox[{"7", "/", "12"}]]}], "-", 
         RowBox[{"22572", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", "M"}], "+", 
         RowBox[{"13032", " ", 
          SuperscriptBox["3", 
           RowBox[{"7", "/", "12"}]], " ", "M"}]}], ")"}], " ", 
       SubscriptBox["J", 
        RowBox[{"5", ",", "6"}]]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"26", " ", 
           SqrtBox["3"]}]}], ")"}], "3"]}]]}], ",", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"137", "/", "12"}]]}]], 
      RowBox[{"135", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"471577689155313938550", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]]}], "-", 
         RowBox[{"817306080015391289752", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]]}], "+", 
         RowBox[{"15292540186112881529", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"5", "/", "12"}]]}], "+", 
         RowBox[{"1164621091811209679880", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M"}], "-", 
         RowBox[{"2017800947290246848288", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", "M"}], "+", 
         RowBox[{"18548205828704402796", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"5", "/", "12"}]], " ", "M"}]}], ")"}], " ", 
       SubscriptBox["J", 
        RowBox[{"5", ",", "6"}]]}]}]}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"64", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"137", "/", "12"}]]}]], 
       RowBox[{"15795", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"400142110721546853090", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]]}], "-", 
          RowBox[{"693300970419125860064", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]]}], "+", 
          RowBox[{"7037736686802817963", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"5", "/", "12"}]]}], "+", 
          RowBox[{"758163999261878247960", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", "M"}], "-", 
          RowBox[{"1313622891320448998016", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", "M"}], "+", 
          RowBox[{"13334658985521128772", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"5", "/", "12"}]], " ", "M"}]}], ")"}], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9731472959893227`*^9, 3.9731474310184803`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"f09c33da-1497-7042-8952-33dfcc60fa54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{3.9731472777471867`*^9},
 CellLabel->
  "In[210]:=",ExpressionUUID->"dca58ab4-bfc5-314a-b370-8e690524dd2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", "0"}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"7057904", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"161", "/", "12"}]]}]], 
      RowBox[{"4131", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "14866385315386836022718510700"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"25749334691145867893079750840", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"1073922937015490", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"251410048723674276222514092030", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"435454977922770818219874510636", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"18161443564972621", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"773491220105202816490756232640", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"1339726092430652755062179856768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"55875718624844448", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"1533453081163036239090286880640", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"2656018647597420055049932954368", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"110774098865418048", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"3232884144452163549641094827520", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "4"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"5599519593174988831435594189824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox["M", "4"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"233538170966648064", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", 
          SuperscriptBox["M", "4"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"4609082760069112184375185052160", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "5"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "-", 
         RowBox[{"7983165516729495660912716116992", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox["M", "5"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"332952468917766912", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"77", "/", "12"}]], " ", 
          SuperscriptBox["M", "5"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}]}], ")"}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9731472960518055`*^9, 3.973147443437296*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"e361f278-1382-2345-bf7a-e51e65428d8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.9731472605901737`*^9, 3.9731472785595417`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"f9f64441-5b31-8c43-b85d-6d923f29e602"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"673366345", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"12992", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"3471145", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"116", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"41", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"187135065", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"1624", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"1929330", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"29", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"41", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"14395005", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"116", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"2077740", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"29", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"41", "/", "12"}]]}]]}]}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"468", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"673366345", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], 
          RowBox[{"12992", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], "4"]}]]}], "+", 
        FractionBox[
         RowBox[{"3471145", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"116", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"41", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"187135065", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"1624", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"1929330", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"29", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"41", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"14395005", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"116", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"2077740", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"29", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"41", "/", "12"}]]}]]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973147296114292*^9, 3.9731474606361275`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"39b1942a-e91b-344d-bf02-2f34f3cf16bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{3.973147279387369*^9},
 CellLabel->
  "In[212]:=",ExpressionUUID->"816740fe-9072-7045-9417-5d8b1172c5c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"96463605423", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"33292", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"27846644279", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"16646", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"31143821969403", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"2130688", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"8990446998819", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", "M", " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"1065344", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"331158562947", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"133168", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"95597242731", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "2"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"66584", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]], "+", 
      FractionBox[
       RowBox[{"26850694293", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "12"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"45", "-", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "3"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"133168", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"7751127789", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}], 
         RowBox[{"7", "/", "12"}]], " ", 
        SuperscriptBox["M", "3"], " ", 
        SubscriptBox["J", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{"66584", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"53", "/", "12"}]]}]]}]}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"468", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"96463605423", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], 
          RowBox[{"33292", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], "5"]}]]}], "+", 
        FractionBox[
         RowBox[{"27846644279", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"16646", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"31143821969403", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"2130688", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
        FractionBox[
         RowBox[{"8990446998819", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", "M", " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"1065344", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"331158562947", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"133168", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
        FractionBox[
         RowBox[{"95597242731", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "2"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"66584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]], "-", 
        FractionBox[
         RowBox[{"26850694293", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"133168", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], "5"]}]], "+", 
        FractionBox[
         RowBox[{"7751127789", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], 
         RowBox[{"66584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"53", "/", "12"}]]}]]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.973147296176777*^9, 3.973147484692732*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"833e15ed-f646-9f4a-aaef-92d7ab62db98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{3.97314728087138*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"7183d017-790a-8945-b294-4bcb70304430"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", "0"}], ",", 
    RowBox[{"e", "\[Rule]", "0"}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"28231616", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"161", "/", "12"}]]}]], 
       RowBox[{"10935", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11588032730350229715752104350"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"20071061448737697468752954220", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"837100201562045", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"213390262631867411673013352940", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"369602776718860769376372403128", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"15414957483910658", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", "M", " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"937452953607524781167184187500", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"1623716145353742557550682275000", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"67720041415181250", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "2"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"427834042312356232296551859600", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"741030298492573830290283695520", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"30906019286325720", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"1310991241683157028115364036800", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"2270703438873037318261842956160", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"94703825765417760", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "4"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"1191581264731352247229182831360", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"2063879291861882822912956780032", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"86077847732660352", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"77", "/", "12"}]], " ", 
           SuperscriptBox["M", "5"], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}]}], ")"}]}]}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9731472962392616`*^9, 3.973147497533308*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"3c80e963-07fc-2c41-8066-914e652f7d2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coe", "[", 
  RowBox[{"6", ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.9731472825741234`*^9, 3.9731472861057167`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"5981215e-4504-464a-863f-b50021dc8847"],

Cell[BoxData[
 TemplateBox[{
  "LinkObject", "linkd", 
   "\"\:9589\:3058\:305f\:30ea\:30f3\:30af\\!\\(\\*RowBox[{\\\"LinkObject\\\",\
 \\\"[\\\", RowBox[{\\\"\\\\\\\"\\\\\\\\\\\\\\\"C:\\\\\\\\\\\\\\\\Program \
Files\\\\\\\\\\\\\\\\Wolfram \
Research\\\\\\\\\\\\\\\\Mathematica\\\\\\\\\\\\\\\\14.0\\\\\\\\\\\\\\\\\
WolframKernel\\\\\\\\\\\\\\\" -noicon -noinit -subkernel -wstp\\\\\\\"\\\", \
\\\",\\\", \\\"1718\\\", \\\",\\\", \\\"26\\\"}], \\\"]\\\"}]\\)\:3068\:901a\
\:4fe1\:3059\:308b\:3053\:3068\:304c\:3067\:304d\:307e\:305b\:3093\:ff0e\"", 
   2, 214, 71, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147535148983*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"459fbde0-39d4-4449-\
a410-dc8847de6852"],

Cell[BoxData[
 TemplateBox[{
  "KernelObject", "rdead", 
   "\"Subkernel connected through \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$48\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$49\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) appears dead.\"", 2, 214, 72, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147535289568*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"1795ffda-e407-ed4b-\
9e61-614ede80b74e"],

Cell[BoxData[
 TemplateBox[{
  "Parallel`Developer`QueueRun", "req", 
   "\"Requeueing evaluations \\!\\(\\*RowBox[{\\\"{\\\", \\\"11340\\\", \\\"}\
\\\"}]\\) assigned to \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$48\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$49\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 73, 24963857195233920125, "Local", 
   "Parallel`Developer`QueueRun"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475354301605`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"2b1bae83-c2f3-074b-\
a0c0-5624e7478ecd"],

Cell[BoxData[
 TemplateBox[{
  "LaunchKernels", "clone", 
   "\"Kernel \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$48\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$49\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) resurrected as \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$124\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$125\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 74, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147551254421*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"19f9e3df-0887-4642-\
8bc0-6f3a337561cb"],

Cell[BoxData[
 TemplateBox[{
  "LinkObject", "linkd", 
   "\"\:9589\:3058\:305f\:30ea\:30f3\:30af\\!\\(\\*RowBox[{\\\"LinkObject\\\",\
 \\\"[\\\", RowBox[{\\\"\\\\\\\"\\\\\\\\\\\\\\\"C:\\\\\\\\\\\\\\\\Program \
Files\\\\\\\\\\\\\\\\Wolfram \
Research\\\\\\\\\\\\\\\\Mathematica\\\\\\\\\\\\\\\\14.0\\\\\\\\\\\\\\\\\
WolframKernel\\\\\\\\\\\\\\\" -noicon -noinit -subkernel -wstp\\\\\\\"\\\", \
\\\",\\\", \\\"1705\\\", \\\",\\\", \\\"18\\\"}], \\\"]\\\"}]\\)\:3068\:901a\
\:4fe1\:3059\:308b\:3053\:3068\:304c\:3067\:304d\:307e\:305b\:3093\:ff0e\"", 
   2, 214, 75, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.97314755139501*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"41b6b0bd-8b37-8743-\
8385-d1f72b041f9d"],

Cell[BoxData[
 TemplateBox[{
  "KernelObject", "rdead", 
   "\"Subkernel connected through \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$32\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$33\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) appears dead.\"", 2, 214, 76, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147551488735*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"018b861e-6335-7147-\
85c3-339e123fe894"],

Cell[BoxData[
 TemplateBox[{
  "Parallel`Developer`QueueRun", "req", 
   "\"Requeueing evaluations \\!\\(\\*RowBox[{\\\"{\\\", \\\"11344\\\", \\\"}\
\\\"}]\\) assigned to \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$32\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$33\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 77, 24963857195233920125, "Local", 
   "Parallel`Developer`QueueRun"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147551582464*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"e96fa5da-777b-f14d-\
8ba5-bfa4eead30c7"],

Cell[BoxData[
 TemplateBox[{
  "LinkObject", "linkd", 
   "\"\:9589\:3058\:305f\:30ea\:30f3\:30af\\!\\(\\*RowBox[{\\\"LinkObject\\\",\
 \\\"[\\\", RowBox[{\\\"\\\\\\\"\\\\\\\\\\\\\\\"C:\\\\\\\\\\\\\\\\Program \
Files\\\\\\\\\\\\\\\\Wolfram \
Research\\\\\\\\\\\\\\\\Mathematica\\\\\\\\\\\\\\\\14.0\\\\\\\\\\\\\\\\\
WolframKernel\\\\\\\\\\\\\\\" -noicon -noinit -subkernel -wstp\\\\\\\"\\\", \
\\\",\\\", \\\"1706\\\", \\\",\\\", \\\"19\\\"}], \\\"]\\\"}]\\)\:3068\:901a\
\:4fe1\:3059\:308b\:3053\:3068\:304c\:3067\:304d\:307e\:305b\:3093\:ff0e\"", 
   2, 214, 78, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475516918125`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"ecca0d8f-cbf8-9b44-\
bbe0-dcff95b96f97"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:3053\:306e\:8a08\:7b97\:4e2d\:306b\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
LinkObject\\\", \\\"::\\\", \\\"linkd\\\"}], \\\"MessageName\\\"]\\)\:306e\
\:3053\:308c\:4ee5\:4e0a\:306e\:51fa\:529b\:306f\:8868\:793a\:3055\:308c\:307e\
\:305b\:3093\:ff0e\"", 2, 214, 79, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147551801157*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"d81cec06-5a1f-2248-\
b3c0-347d429a37a9"],

Cell[BoxData[
 TemplateBox[{
  "KernelObject", "rdead", 
   "\"Subkernel connected through \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$34\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$35\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) appears dead.\"", 2, 214, 80, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147551894844*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"fe609a48-86f5-0046-\
93f2-7608ae4fcd69"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:3053\:306e\:8a08\:7b97\:4e2d\:306b\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
KernelObject\\\", \\\"::\\\", \\\"rdead\\\"}], \\\"MessageName\\\"]\\)\:306e\
\:3053\:308c\:4ee5\:4e0a\:306e\:51fa\:529b\:306f\:8868\:793a\:3055\:308c\:307e\
\:305b\:3093\:ff0e\"", 2, 214, 81, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475519730034`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"7c85f6bf-68de-c848-\
84e8-bbb5e55f500b"],

Cell[BoxData[
 TemplateBox[{
  "Parallel`Developer`QueueRun", "req", 
   "\"Requeueing evaluations \\!\\(\\*RowBox[{\\\"{\\\", \\\"11349\\\", \\\"}\
\\\"}]\\) assigned to \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$34\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$35\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 82, 24963857195233920125, "Local", 
   "Parallel`Developer`QueueRun"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.973147552066717*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"60a9d6f7-cff6-7143-\
bf2f-7cc3c3a9a807"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:3053\:306e\:8a08\:7b97\:4e2d\:306b\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
Parallel`Developer`QueueRun\\\", \\\"::\\\", \\\"req\\\"}], \\\"MessageName\\\
\"]\\)\:306e\:3053\:308c\:4ee5\:4e0a\:306e\:51fa\:529b\:306f\:8868\:793a\:3055\
\:308c\:307e\:305b\:3093\:ff0e\"", 2, 214, 83, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475521604424`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"e7798bb3-6c14-d24d-\
baba-8a523947ab99"],

Cell[BoxData[
 TemplateBox[{
  "LaunchKernels", "clone", 
   "\"Kernel \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$32\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$33\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) resurrected as \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$128\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$129\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 84, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475658601913`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"80fb6d63-5e14-5549-\
b063-44fa451e5897"],

Cell[BoxData[
 TemplateBox[{
  "LaunchKernels", "clone", 
   "\"Kernel \\!\\(\\*RowBox[{\\\"KernelObject\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", \
RowBox[{RowBox[{\\\"\\\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$34\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$35\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\) resurrected as \\!\\(\\*RowBox[{\\\"KernelObject\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"\[LeftAssociation]\\\", RowBox[{RowBox[{\\\"\\\
\\\\\"Context\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Evaluators`LocalKernels`\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\
\\\\\"Predicate\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalNameQ\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Constructor\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"Evaluators`LocalKernels`LocalKernel\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Order\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"8\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"Class\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\
\"LocalKernels\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"Version\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"2\\\"}], \
\\\",\\\", RowBox[{\\\"\\\\\\\"InternalOnly\\\\\\\"\\\", \\\"\[Rule]\\\", \
\\\"False\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Name\\\\\\\"\\\", \\\"\[Rule]\
\\\", \\\"\\\\\\\"Local\\\\\\\"\\\"}], \\\",\\\", RowBox[{\\\"\\\\\\\"Comment\
\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"\\\\\\\"\\\"}], \\\",\\\", \
RowBox[{\\\"\\\\\\\"URL\\\\\\\"\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"file://\\\\\
\\\"\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[RightAssociation]\\\"}], \\\",\\\", \
RowBox[{\\\"KernelObject`iData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$132\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Parallel`Kernels`pkData\\\", \\\"[\\\", \
\\\"KernelObject`Data`iv24963857195233920125$133\\\", \\\"]\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 214, 85, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475793724327`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"0cd90c7b-5563-3642-\
bf00-2018c41cf99a"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:3053\:306e\:8a08\:7b97\:4e2d\:306b\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
LaunchKernels\\\", \\\"::\\\", \\\"clone\\\"}], \\\"MessageName\\\"]\\)\:306e\
\:3053\:308c\:4ee5\:4e0a\:306e\:51fa\:529b\:306f\:8868\:793a\:3055\:308c\:307e\
\:305b\:3093\:ff0e\"", 2, 214, 86, 24963857195233920125, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9731472962705097`*^9, 3.9731475794505844`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[214]:=",ExpressionUUID->"0e8adf87-ae2a-934d-\
9298-fa9e347fbe68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     RowBox[{
      FractionBox["1", "864"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "97"}], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}]}], ")"}]}]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"97", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}]}], ")"}]}], "497664"]}], ",", 
    RowBox[{"c", "\[Rule]", "0"}], ",", 
    RowBox[{"d", "\[Rule]", 
     FractionBox[
      RowBox[{"85", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"97", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "12"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"26", " ", 
                SqrtBox["3"]}]}], ")"}]}], ")"}], 
           RowBox[{"7", "/", "12"}]], " ", 
          SubscriptBox["J", 
           RowBox[{"5", ",", "6"}]]}]}], ")"}]}], "124416"]}], ",", 
    RowBox[{"e", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "14780550"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "+", 
        RowBox[{"25619620", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "+", 
        RowBox[{"32827", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"26", " ", 
             SqrtBox["3"]}]}], ")"}], 
          RowBox[{"5", "/", "12"}]], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}], "-", 
        RowBox[{"306572", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}], 
          RowBox[{"7", "/", "12"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubscriptBox["J", 
          RowBox[{"5", ",", "6"}]]}]}], 
       RowBox[{"16128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"17", "/", "12"}]]}]]}]}], ",", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"39", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"941295740", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"1630371600", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "-", 
          RowBox[{"14139433", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox["3"]}]}], ")"}], 
            RowBox[{"5", "/", "12"}]], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}], "+", 
          RowBox[{"8155658", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "3"}], ")"}], 
            RowBox[{"7", "/", "12"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"26", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SubscriptBox["J", 
            RowBox[{"5", ",", "6"}]]}]}], ")"}]}], 
       RowBox[{"448", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "+", 
           RowBox[{"26", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"41", "/", "12"}]]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9731472962861423`*^9, 3.9731477310225277`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"0efb5164-fb8d-ef42-ab76-163cd986f96d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q6", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "*", "tr6"}], "+", 
       RowBox[{"b", "*", "tr23"}], "+", 
       RowBox[{"c", "*", "tr5"}], "+", 
       RowBox[{"d", "*", "tr22"}], "+", 
       RowBox[{"e", "*", "tr2"}], "+", "f"}], ")"}], "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"coe", "[", 
        RowBox[{"6", ",", "i"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9732250534006023`*^9, 3.973225084138361*^9}, {
  3.9732251340122547`*^9, 3.973225228923519*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"347edfaf-c8a8-294c-b3eb-fc5faf68c112"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "WKB", " ", "period", " ", "in", " ", "terms", " ", "of", " ", "Casimirs"}],
   " ", "*)"}]], "Input",ExpressionUUID->"6a61473d-d547-4a66-9b07-\
494cac2db6a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q6", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"q6", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.97322464714081*^9, 3.9732246478593445`*^9}, {
  3.9732250954011707`*^9, 3.973225103144808*^9}, {3.973225247606436*^9, 
  3.973225253840109*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"970cecd9-f96a-c84b-9eb2-7170b9b5140f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"165888", " ", 
    SuperscriptBox["3", 
     RowBox[{"3", "/", "4"}]]}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"121635", "+", 
          RowBox[{"210678", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"70226", "+", 
           RowBox[{"121635", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SqrtBox["3"]}]}], ")"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "808704"}], " ", "tr2"}], "+", 
     RowBox[{"720", " ", "tr22"}], "+", 
     RowBox[{"144", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"432", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            RowBox[{"(", 
             RowBox[{"75", "+", 
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"M", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "215"}], "+", 
                    RowBox[{"24", " ", "M", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"12", " ", "M"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", 
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"24", " ", "M"}]}], ")"}]}]}], ")"}], " ", "tr2"}]}],
           ")"}]}], "+", 
        RowBox[{"5", " ", "tr22"}]}], ")"}]}], "+", 
     RowBox[{"5", " ", "tr23"}], "-", 
     RowBox[{"576", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "388800"}], "+", "tr6"}], ")"}]}]}], ")"}], " ", 
   SubscriptBox["J", 
    RowBox[{"5", ",", "6"}]]}]}]], "Output",
 CellChangeTimes->{3.9732254413183346`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"2b3faaea-f1dd-134f-95c2-8e7856fc7123"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1470, 817},
WindowMargins->{{Automatic, 186}, {Automatic, -98}},
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (2025\:5e747\:67088\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"afda0e3d-0ae3-407a-848f-15e45ae4004a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 178, 3, 66, "Section",ExpressionUUID->"2bcce0c8-9e0c-4387-9482-6a1aa3037c34"],
Cell[757, 27, 342, 8, 29, "Input",ExpressionUUID->"d28dde39-0e4f-4639-a4fb-d553671176d8"],
Cell[1102, 37, 213, 4, 29, "Input",ExpressionUUID->"07647cde-4808-dd49-a870-05895314fc44"],
Cell[1318, 43, 343, 8, 29, "Input",ExpressionUUID->"4f652615-9c25-49f1-b468-d806dd4f1232"],
Cell[1664, 53, 214, 4, 29, "Input",ExpressionUUID->"5e1be324-627c-8a45-8b31-853b9c26a087"],
Cell[1881, 59, 154, 4, 29, "Input",ExpressionUUID->"89b438bf-ceff-45e1-86fe-1d11fbeb6bc1"],
Cell[2038, 65, 149, 3, 29, "Input",ExpressionUUID->"afbe742c-d242-4b4b-b446-fef902120be7"],
Cell[2190, 70, 309, 7, 29, "Input",ExpressionUUID->"772d3c05-7ae8-498e-964a-9be499ae2612"],
Cell[2502, 79, 216, 4, 29, "Input",ExpressionUUID->"6807f7b7-9d25-d14b-a78b-3f2076400f3a"],
Cell[2721, 85, 233, 5, 29, "Input",ExpressionUUID->"ae927e3a-d576-43b7-99ac-7177160d5a42"],
Cell[2957, 92, 687, 18, 42, "Input",ExpressionUUID->"ef3edcf0-e947-2c48-9665-45b5f2547b15"],
Cell[3647, 112, 311, 7, 29, "Input",ExpressionUUID->"b616e9da-e382-4275-807c-b72ccdb58745"],
Cell[3961, 121, 653, 18, 29, "Input",ExpressionUUID->"3ee5a27f-ae0e-8f4c-9ad8-e613baf45f8d"],
Cell[4617, 141, 657, 18, 29, "Input",ExpressionUUID->"0b2a5a06-2d53-9a43-b2ae-9d80282661f4"],
Cell[5277, 161, 657, 18, 29, "Input",ExpressionUUID->"831b4f2e-23e1-a947-b934-ee8dbb76c926"],
Cell[5937, 181, 655, 18, 29, "Input",ExpressionUUID->"c9ee21a4-ec25-9a4c-802f-fedadf0aeeed"],
Cell[6595, 201, 705, 19, 29, "Input",ExpressionUUID->"07ebdb0d-b214-af41-a427-ba759a3899f5"],
Cell[7303, 222, 658, 18, 29, "Input",ExpressionUUID->"86e735f9-1d6e-5145-90c2-4f46987e1eec"],
Cell[7964, 242, 654, 18, 29, "Input",ExpressionUUID->"a063d481-cddc-204c-a632-1016744aa898"],
Cell[8621, 262, 526, 14, 42, "Input",ExpressionUUID->"97d2a11c-03c3-054c-9aec-ac6d9fd8465e"],
Cell[9150, 278, 284, 7, 29, "Input",ExpressionUUID->"3c4dc6f8-b25f-49d1-a8d9-b589958db836"],
Cell[9437, 287, 882, 27, 42, "Input",ExpressionUUID->"9691252d-e77a-224a-ba57-6845084009da"],
Cell[10322, 316, 278, 7, 29, "Input",ExpressionUUID->"2c363a5c-ca39-435a-9988-f50fd70a1c68"],
Cell[10603, 325, 707, 19, 42, "Input",ExpressionUUID->"b3e76ec7-f60c-574a-9c1d-ead4d3153b25"]
}, Closed]],
Cell[CellGroupData[{
Cell[11347, 349, 227, 4, 52, "Section",ExpressionUUID->"d6d95b05-00df-4711-a31b-74df0d4ad978"],
Cell[11577, 355, 239, 5, 29, "Input",ExpressionUUID->"3445d45e-6695-45bb-888b-c1b4358b1021"],
Cell[11819, 362, 638, 18, 42, "Input",ExpressionUUID->"83e819a7-27e7-6b48-afab-4bd4cf7a723b"],
Cell[12460, 382, 151, 3, 29, "Input",ExpressionUUID->"926323ec-c475-4ce1-9370-7b0e2d41db89"],
Cell[12614, 387, 1794, 57, 42, "Input",ExpressionUUID->"d573b95e-ea39-9d4f-a81a-2d7a434384d5"],
Cell[14411, 446, 1398, 40, 44, "Input",ExpressionUUID->"d46c6c84-b369-2748-8e67-3debacdaeb74"],
Cell[15812, 488, 571, 15, 42, "Input",ExpressionUUID->"2f1fdf02-10c1-cb40-980a-562137b56cbd"],
Cell[CellGroupData[{
Cell[16408, 507, 378, 8, 29, "Input",ExpressionUUID->"62cb10e2-89d6-c148-8faa-7b88c455b011"],
Cell[16789, 517, 1615, 42, 33, "Output",ExpressionUUID->"ca40bd0c-1bc3-4d0c-8543-f552a4f3732b"]
}, Open  ]],
Cell[18419, 562, 163, 3, 29, "Input",ExpressionUUID->"40fdde27-b44a-4179-8db8-5e65f115c596"],
Cell[18585, 567, 644, 15, 42, "Input",ExpressionUUID->"814ecf66-ff5c-2f42-8d49-a1477b1d2409"]
}, Closed]],
Cell[CellGroupData[{
Cell[19266, 587, 162, 3, 52, "Section",ExpressionUUID->"1830fe7c-4774-446b-9a3f-2f457a619d79"],
Cell[19431, 592, 347, 8, 29, "Input",ExpressionUUID->"d1eba7f6-b59a-483d-8471-c81c9a411241"],
Cell[19781, 602, 509, 10, 42, "Input",ExpressionUUID->"cc392845-734c-8b41-a40c-c1ad49e3c3a1"],
Cell[CellGroupData[{
Cell[20315, 616, 254, 4, 29, "Input",ExpressionUUID->"1ec0e9aa-3fa8-9d4b-9288-d219b0bb6d2c"],
Cell[20572, 622, 11402, 372, 180, "Output",ExpressionUUID->"0762dc10-df54-4f07-85bc-bb5db3bedc68"]
}, Open  ]],
Cell[31989, 997, 269, 6, 29, "Input",ExpressionUUID->"1ce263d2-0189-4ac2-93ef-898d17f2ac0e"],
Cell[32261, 1005, 521, 14, 29, "Input",ExpressionUUID->"490ab546-6304-754d-91c0-9b6b18b4e649"],
Cell[32785, 1021, 175, 4, 29, "Input",ExpressionUUID->"8659c4eb-4fc1-fd4f-9ff5-fa31d2674ee0"],
Cell[CellGroupData[{
Cell[32985, 1029, 446, 10, 42, "Input",ExpressionUUID->"fe257c33-36c6-9443-b40d-e5c639ce1158"],
Cell[33434, 1041, 11078, 367, 180, "Output",ExpressionUUID->"4eeba8b9-d976-4427-9b4c-e9951e5b82eb"]
}, Open  ]],
Cell[44527, 1411, 293, 7, 29, "Input",ExpressionUUID->"bbbf4a48-5c69-435f-a8e5-b02e44f1b5b6"],
Cell[CellGroupData[{
Cell[44845, 1422, 882, 21, 42, "Input",ExpressionUUID->"16b69dd9-8b9d-ba49-825e-6e67abc4f6b4"],
Cell[45730, 1445, 10872, 344, 228, "Output",ExpressionUUID->"8702767a-83c2-4a8a-b908-c49d579785e2"]
}, Open  ]],
Cell[56617, 1792, 778, 20, 42, "Input",ExpressionUUID->"3c98e5f4-6904-fc4e-b598-007f109bcba5"],
Cell[57398, 1814, 390, 10, 29, "Input",ExpressionUUID->"c77f22b0-2c92-0244-abc2-35c8fb296e66"],
Cell[CellGroupData[{
Cell[57813, 1828, 449, 12, 42, "Input",ExpressionUUID->"08d1d9d0-c67a-4a48-8bb1-0b73340a36f6"],
Cell[58265, 1842, 541, 16, 46, "Output",ExpressionUUID->"69bdf628-a3cf-4a9a-8f29-fd48ac6b2d1c"]
}, Open  ]],
Cell[58821, 1861, 238, 5, 29, "Input",ExpressionUUID->"6b17df78-a8ab-4483-a382-fa40b20602dc"],
Cell[CellGroupData[{
Cell[59084, 1870, 892, 20, 42, "Input",ExpressionUUID->"b27e2ed2-14cb-1044-a604-b5a3044ffc38"],
Cell[59979, 1892, 695, 22, 53, "Output",ExpressionUUID->"76690660-1df0-40b5-bb72-49c7430f06f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60711, 1919, 587, 18, 43, "Input",ExpressionUUID->"d3816dfa-3cff-412c-b566-b09d978ab749"],
Cell[61301, 1939, 552, 16, 49, "Output",ExpressionUUID->"4c25e8b5-fb98-434a-a6a7-05b3e1225ac7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61902, 1961, 251, 4, 52, "Section",ExpressionUUID->"9fa0e358-07ed-4f09-a930-456082f3798c"],
Cell[62156, 1967, 1104, 25, 42, "Input",ExpressionUUID->"adeba26c-b25c-b14f-8013-90f09f3aeb58"],
Cell[63263, 1994, 1673, 48, 62, "Input",ExpressionUUID->"9480d7b7-5d56-9647-a6f2-34d9636f1405"],
Cell[64939, 2044, 1796, 34, 42, "Input",ExpressionUUID->"5d146943-a124-b543-90f2-9af7ce33ffcb"],
Cell[66738, 2080, 743, 21, 42, "Input",ExpressionUUID->"478b3e0a-438a-7844-a8df-284693bcf685"],
Cell[67484, 2103, 1335, 37, 42, "Input",ExpressionUUID->"ea85841c-85a0-694b-b3cd-59bab13908d6"],
Cell[68822, 2142, 780, 22, 42, "Input",ExpressionUUID->"31020cd6-c3f3-0149-9cdb-7afa66344d2b"],
Cell[69605, 2166, 1064, 31, 42, "Input",ExpressionUUID->"b548d322-acf3-1046-a606-de30543402d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[70706, 2202, 169, 3, 52, "Section",ExpressionUUID->"c47839d5-d5e1-4066-9475-d4a7c7b7416c"],
Cell[CellGroupData[{
Cell[70900, 2209, 205, 3, 29, "Input",ExpressionUUID->"25364820-5b75-af44-90a9-5a8d480b694b"],
Cell[71108, 2214, 36555, 1163, 543, "Output",ExpressionUUID->"7d0437f5-8169-4a27-a9b8-c5c864a35119"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107700, 3382, 615, 14, 42, "Input",ExpressionUUID->"b21bb78a-10a4-bf4d-9943-7ffec7f67a9b"],
Cell[108318, 3398, 15638, 388, 319, "Output",ExpressionUUID->"208ce37b-f8b6-43e3-863b-d500239e23e2"]
}, Open  ]],
Cell[123971, 3789, 227, 5, 29, "Input",ExpressionUUID->"22e1459a-c483-488a-aa09-222ef64ece6d"],
Cell[CellGroupData[{
Cell[124223, 3798, 938, 24, 42, "Input",ExpressionUUID->"bfb22958-1536-8347-99d6-e3f9ed97db07"],
Cell[125164, 3824, 18711, 487, 896, "Output",ExpressionUUID->"7302c900-64aa-4ca9-8ae3-432a357d4bfb"]
}, Open  ]],
Cell[143890, 4314, 296, 7, 29, "Input",ExpressionUUID->"e9174ecb-8035-4270-ad85-a39eb0b532a2"],
Cell[CellGroupData[{
Cell[144211, 4325, 959, 19, 42, "Input",ExpressionUUID->"420cb7cc-6f89-d643-a279-0ae2da13039a"],
Cell[145173, 4346, 751, 12, 33, "Output",ExpressionUUID->"ce34c1f3-6610-48fc-8957-cac0c4fdae68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145961, 4363, 175, 2, 29, "Input",ExpressionUUID->"b7f7cde8-e373-2341-9411-22024a384442"],
Cell[146139, 4367, 14763, 362, 179, "Output",ExpressionUUID->"019c3063-ce3b-410c-9cd7-f2da367d3cde"]
}, Open  ]],
Cell[160917, 4732, 251, 6, 29, "Input",ExpressionUUID->"f31f450a-497e-4e13-919a-094359450efd"],
Cell[CellGroupData[{
Cell[161193, 4742, 620, 17, 42, "Input",ExpressionUUID->"4b0c09ce-894d-4649-b783-da9f151d99d3"],
Cell[161816, 4761, 31432, 990, 914, "Output",ExpressionUUID->"58a31497-cd17-4a8a-a10f-b73c94936a31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193285, 5756, 912, 19, 42, "Input",ExpressionUUID->"d0f3432d-49fb-a940-8878-5accae1408e6"],
Cell[194200, 5777, 63965, 1850, 1395, "Output",ExpressionUUID->"bddf306b-6814-4eb7-8371-634082ad77a1"]
}, Open  ]],
Cell[258180, 7630, 690, 17, 42, "Input",ExpressionUUID->"5105c696-0e9a-8840-8740-9d94e9b016c0"],
Cell[CellGroupData[{
Cell[258895, 7651, 350, 7, 29, "Input",ExpressionUUID->"338a791b-21a3-6443-8da9-cb3f43f67cec"],
Cell[259248, 7660, 1942, 56, 49, "Output",ExpressionUUID->"1ad41c8f-d66a-47e9-a152-7d767cf44318"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[261239, 7722, 167, 3, 52, "Section",ExpressionUUID->"9bcf0244-227b-4f5c-973d-801185781527"],
Cell[261409, 7727, 282, 7, 29, "Input",ExpressionUUID->"0151f2a6-14fc-4c04-aa8b-f001cc303eec"],
Cell[261694, 7736, 627, 18, 42, "Input",ExpressionUUID->"8eba102d-d017-6d45-aa69-131ad2bd6e56"],
Cell[262324, 7756, 256, 6, 29, "Input",ExpressionUUID->"41f6f9b5-eb85-45a7-8ec7-131b3a99071a"],
Cell[CellGroupData[{
Cell[262605, 7766, 671, 17, 42, "Input",ExpressionUUID->"26c8d2ee-e92e-da43-9891-ad7d4ab7dfeb"],
Cell[263279, 7785, 187353, 4891, 3120, "Output",ExpressionUUID->"8efb9693-d801-4adf-934f-602ff16f06b8"]
}, Open  ]],
Cell[450647, 12679, 723, 19, 42, "Input",ExpressionUUID->"86e466b0-8939-5e4b-b41b-e0c02ce39873"],
Cell[CellGroupData[{
Cell[451395, 12702, 253, 5, 29, "Input",ExpressionUUID->"7265727f-21cd-4942-b624-0580b1136145"],
Cell[451651, 12709, 3960, 113, 96, "Output",ExpressionUUID->"f0805bf2-4cf3-4bdb-853d-3158c474fbc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455648, 12827, 379, 9, 29, "Input",ExpressionUUID->"6fa3cac7-4c8c-cd45-ac03-2183ab48616e"],
Cell[456030, 12838, 542, 13, 33, "Output",ExpressionUUID->"23c47517-a335-48ce-81c4-f1b41b866548"]
}, Open  ]],
Cell[456587, 12854, 289, 7, 29, "Input",ExpressionUUID->"4dafba04-669d-4531-b1a6-ad0d9b9de40b"],
Cell[CellGroupData[{
Cell[456901, 12865, 622, 17, 42, "Input",ExpressionUUID->"6038e16f-1e78-bb4f-b320-e7b6aa42ce18"],
Cell[457526, 12884, 3585, 101, 96, "Output",ExpressionUUID->"55c0c74f-86c6-4e2c-b98a-54b0ee86dae2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461148, 12990, 200, 3, 29, "Input",ExpressionUUID->"39d9d580-f2cd-0c42-a1bc-c397637db0dc"],
Cell[461351, 12995, 16427, 503, 308, "Output",ExpressionUUID->"8cfcee23-be0f-4e5e-987c-dfbdd3547801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477815, 13503, 254, 5, 29, "Input",ExpressionUUID->"09c19919-b377-e748-94c8-354f93b5ebd6"],
Cell[478072, 13510, 1068, 32, 50, "Output",ExpressionUUID->"11e6a41a-374f-4e1d-bbcc-084650dab5c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479177, 13547, 256, 5, 29, "Input",ExpressionUUID->"6e0988d0-091c-9545-a9d9-bf5c3cb2b801"],
Cell[479436, 13554, 13883, 468, 266, "Output",ExpressionUUID->"99afcd92-1cbe-4bd4-a199-c61a116319bd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[493368, 14028, 166, 3, 52, "Section",ExpressionUUID->"3adb8a83-3715-4bca-8f0c-e1651837e2ed"],
Cell[493537, 14033, 254, 6, 29, "Input",ExpressionUUID->"ff25e1ed-399f-4e7d-bee6-49f122584c83"],
Cell[CellGroupData[{
Cell[493816, 14043, 695, 17, 42, "Input",ExpressionUUID->"463fa4f1-1d20-d843-8b6c-0046425e573c"],
Cell[494514, 14062, 13636, 313, 210, "Output",ExpressionUUID->"1312e51a-4590-4ba3-a0be-2a23f1197eaa"]
}, Open  ]],
Cell[508165, 14378, 794, 20, 42, "Input",ExpressionUUID->"752d4840-a75e-3d44-88ed-20c88907d5e1"],
Cell[CellGroupData[{
Cell[508984, 14402, 401, 7, 29, "Input",ExpressionUUID->"d8438623-7d19-de4a-8f9f-767c66827ebd"],
Cell[509388, 14411, 13183, 365, 157, "Output",ExpressionUUID->"4e78d168-421f-45be-97a2-e5ae116cf94b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522608, 14781, 431, 10, 29, "Input",ExpressionUUID->"0934cc69-1245-0448-89e8-4bdbcd16e611"],
Cell[523042, 14793, 710, 14, 33, "Output",ExpressionUUID->"54bcccc3-45e5-41d6-ac3f-c639ec381a19"]
}, Open  ]],
Cell[523767, 14810, 218, 5, 29, "Input",ExpressionUUID->"4dd18a2b-8d48-4b0c-ad89-103951fc40db"],
Cell[CellGroupData[{
Cell[524010, 14819, 769, 19, 42, "Input",ExpressionUUID->"638b2b70-2176-ce44-bd3d-f3eed1951f19"],
Cell[524782, 14840, 403, 6, 33, "Output",ExpressionUUID->"e53ec721-608b-4d84-8050-6edfcb50422f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[525234, 14852, 169, 3, 52, "Section",ExpressionUUID->"dbba4ddb-dfd4-4e5a-9c67-84725f69e999"],
Cell[525406, 14857, 252, 6, 29, "Input",ExpressionUUID->"db4305b5-11c1-4afd-a3c6-8aeb0405cbf9"],
Cell[525661, 14865, 629, 17, 42, "Input",ExpressionUUID->"f673c2ad-a673-e343-b26d-a26ba750dc89"],
Cell[526293, 14884, 819, 20, 42, "Input",ExpressionUUID->"516a3268-dc38-b241-b0aa-2dd095ea7dc5"],
Cell[CellGroupData[{
Cell[527137, 14908, 454, 8, 29, "Input",ExpressionUUID->"46d2079e-c0ab-5742-a4cd-e8144b3173a8"],
Cell[527594, 14918, 9311, 237, 143, "Output",ExpressionUUID->"b905a254-805f-4996-a4ea-d589c1a77a07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536942, 15160, 477, 10, 29, "Input",ExpressionUUID->"677e756f-3282-7b4c-9525-48d9cc33a24c"],
Cell[537422, 15172, 686, 14, 33, "Output",ExpressionUUID->"2a9f3d9c-aa32-4659-aa2d-9af19ad23a73"]
}, Open  ]],
Cell[538123, 15189, 218, 5, 29, "Input",ExpressionUUID->"3056884a-d252-419f-a1d3-ba392c853015"],
Cell[CellGroupData[{
Cell[538366, 15198, 1144, 25, 42, "Input",ExpressionUUID->"0095c485-31b7-704f-a07c-2a602f0e71ef"],
Cell[539513, 15225, 450, 11, 26, "Message",ExpressionUUID->"a3508985-f88a-44f2-a5c8-19d1bf2c907c"],
Cell[539966, 15238, 450, 11, 26, "Message",ExpressionUUID->"3cc73fea-652f-4dcd-9357-04e3bdfe473b"],
Cell[540419, 15251, 342, 5, 33, "Output",ExpressionUUID->"9118400d-6a45-4f65-804e-fc1377f3e53d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[540810, 15262, 167, 3, 52, "Section",ExpressionUUID->"e5612757-c7a9-4191-b968-816c594fffdd"],
Cell[540980, 15267, 252, 6, 29, "Input",ExpressionUUID->"0e3c6bff-cd7f-4b15-9321-280a77a9b69a"],
Cell[541235, 15275, 1267, 29, 42, "Input",ExpressionUUID->"08de0855-c858-a04e-b729-bbbe6d8c2df1"],
Cell[542505, 15306, 847, 21, 42, "Input",ExpressionUUID->"fa96ed48-53a3-554c-af21-eaa5ae176715"],
Cell[CellGroupData[{
Cell[543377, 15331, 476, 9, 29, "Input",ExpressionUUID->"97a00031-f7bd-aa4b-876f-81ecdb9c55e0"],
Cell[543856, 15342, 12428, 344, 149, "Output",ExpressionUUID->"a228c5f2-0aab-134b-b0d9-3458f8c0b97e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556321, 15691, 577, 12, 29, "Input",ExpressionUUID->"bae98c92-4874-3643-b950-8dbdfb358d0f"],
Cell[556901, 15705, 807, 17, 33, "Output",ExpressionUUID->"bf3b3c0d-b8d6-8d46-b609-b61710183c36"]
}, Open  ]],
Cell[557723, 15725, 218, 5, 29, "Input",ExpressionUUID->"9f9720d4-0096-4fda-bf23-fe9f9bde92ac"],
Cell[CellGroupData[{
Cell[557966, 15734, 1047, 25, 42, "Input",ExpressionUUID->"4ea77366-1c0b-1541-a10e-d3af166083d8"],
Cell[559016, 15761, 13252, 369, 149, "Output",ExpressionUUID->"bd21b413-a1c2-e046-95ee-850e10a6fed3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[572305, 16135, 1494, 33, 42, "Input",ExpressionUUID->"35806179-955d-f641-9327-119c7a8d6d51"],
Cell[573802, 16170, 371, 6, 33, "Output",ExpressionUUID->"b09c934f-6670-d74a-8870-ee93daa27078"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[574222, 16182, 167, 3, 52, "Section",ExpressionUUID->"8974f9f8-ce0a-4676-bb8f-724d18e16c03"],
Cell[574392, 16187, 228, 6, 29, "Input",ExpressionUUID->"c933b229-2342-4edf-83bf-a2acc9600f24"],
Cell[574623, 16195, 1044, 24, 42, "Input",ExpressionUUID->"37d005d9-7942-6641-887a-28f83121ac65"],
Cell[CellGroupData[{
Cell[575692, 16223, 476, 9, 29, "Input",ExpressionUUID->"c6686eea-99ac-4e42-90e1-c1d855d6d330"],
Cell[576171, 16234, 15329, 360, 225, "Output",ExpressionUUID->"e24474ba-1306-5e4c-8154-3cc8c9017a28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591537, 16599, 577, 12, 29, "Input",ExpressionUUID->"3b89d630-efa7-694a-9e0b-07301c4c8c36"],
Cell[592117, 16613, 811, 17, 33, "Output",ExpressionUUID->"ed2a7d1e-de8b-4f4a-9af9-4f23e11daf62"]
}, Open  ]],
Cell[592943, 16633, 218, 5, 29, "Input",ExpressionUUID->"f490a2d5-363e-4e70-b1b2-b702c99c034a"],
Cell[CellGroupData[{
Cell[593186, 16642, 1054, 25, 42, "Input",ExpressionUUID->"1c2bda6b-bb6e-7840-9ea3-1a9ab47a60b5"],
Cell[594243, 16669, 11955, 332, 149, "Output",ExpressionUUID->"5d1e25b9-7231-584f-bd86-5afaac412ae5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606235, 17006, 306, 7, 29, "Input",ExpressionUUID->"694b3ccf-9718-3a45-8b0a-476ea4894089"],
Cell[606544, 17015, 11705, 323, 149, "Output",ExpressionUUID->"8fcf3f2d-9509-e943-a481-58ee49657c63"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[618298, 17344, 174, 3, 52, "Section",ExpressionUUID->"c793234f-46a9-410c-8955-004392aea630"],
Cell[618475, 17349, 686, 13, 29, "Input",ExpressionUUID->"cd8389ac-c57b-234e-b87d-f38e1575727d"],
Cell[CellGroupData[{
Cell[619186, 17366, 439, 11, 29, "Input",ExpressionUUID->"ba6e1a7d-5231-a843-a4eb-76d37ed4b2f0"],
Cell[619628, 17379, 335, 8, 33, "Output",ExpressionUUID->"ef13d846-f007-7a46-9efd-1f1c4cbcc88f"]
}, Open  ]],
Cell[619978, 17390, 348, 7, 29, "Input",ExpressionUUID->"7eb6b71e-928d-4be0-b794-9c4299fdc496"],
Cell[620329, 17399, 538, 13, 44, "Input",ExpressionUUID->"0f2ebb86-4751-094a-80fb-26f5531c81d2"],
Cell[620870, 17414, 359, 7, 29, "Input",ExpressionUUID->"93e2176e-3146-4b8f-8b6f-ce765c2a0446"],
Cell[621232, 17423, 757, 19, 42, "Input",ExpressionUUID->"1fdc94de-d6dc-534b-ad62-7176b2473729"],
Cell[621992, 17444, 606, 13, 42, "Input",ExpressionUUID->"f7749cc6-cfc5-584c-b663-80a75b8728f3"],
Cell[CellGroupData[{
Cell[622623, 17461, 927, 24, 42, "Input",ExpressionUUID->"52937226-d7a9-d441-bff8-b20befc5478b"],
Cell[623553, 17487, 333, 7, 33, "Output",ExpressionUUID->"3763ca39-9d83-6543-8dfd-00aab01648f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[623923, 17499, 914, 21, 42, "Input",ExpressionUUID->"b8368a7f-2c2b-d541-a979-4c4d57c48943"],
Cell[624840, 17522, 336, 7, 33, "Output",ExpressionUUID->"a069e944-ccc3-3348-98c7-463b1ecf75da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[625213, 17534, 233, 5, 29, "Input",ExpressionUUID->"8c1db880-18f1-fe49-bfec-29be6c33515e"],
Cell[625449, 17541, 1368, 45, 60, "Output",ExpressionUUID->"d64d924c-9002-d544-ab87-bee434eb7900"]
}, Open  ]],
Cell[CellGroupData[{
Cell[626854, 17591, 385, 10, 44, "Input",ExpressionUUID->"31b76355-f0ea-304c-a6a5-9302b196d6ac"],
Cell[627242, 17603, 774, 23, 47, "Output",ExpressionUUID->"9c345dcc-95e0-6840-96dc-3544e11e8e5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628053, 17631, 305, 7, 44, "Input",ExpressionUUID->"1c98490d-0c09-784f-b624-185c6c7e9a9f"],
Cell[628361, 17640, 633, 19, 47, "Output",ExpressionUUID->"9bb5815b-d8a6-3549-ad9a-0665a02a772a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629031, 17664, 259, 5, 42, "Input",ExpressionUUID->"a40be79d-1a00-ce48-851e-3367be74e93f"],
Cell[629293, 17671, 370, 6, 33, "Output",ExpressionUUID->"10bd3622-7859-5743-b6e4-48b5e1628cc8"]
}, Open  ]],
Cell[629678, 17680, 1322, 32, 56, "Input",ExpressionUUID->"f258b707-bc12-a146-b93b-4ce51ef4c33b"],
Cell[631003, 17714, 1191, 33, 44, "Input",ExpressionUUID->"d6d2c1ac-3e5f-654c-86c3-efd671ccbd2d"],
Cell[632197, 17749, 1045, 28, 57, "Input",ExpressionUUID->"46f5baea-59e2-a64a-8ef9-b8e5e9420e2c"],
Cell[633245, 17779, 236, 5, 29, "Input",ExpressionUUID->"3104786b-293f-4b11-8c43-aa077cddeadb"],
Cell[633484, 17786, 3860, 114, 159, "Input",ExpressionUUID->"10a1e454-8f2b-314f-be39-ef94d8605db2"],
Cell[637347, 17902, 535, 15, 42, "Input",ExpressionUUID->"1c909bb5-e314-2f49-bafa-d3f39e126047"],
Cell[637885, 17919, 428, 11, 42, "Input",ExpressionUUID->"44cc1b70-8a03-cc42-889f-e34902e6f8e6"],
Cell[638316, 17932, 415, 11, 29, "Input",ExpressionUUID->"42d7e0ae-5d93-4bdc-a9ba-c5eb1fc67dab"],
Cell[CellGroupData[{
Cell[638756, 17947, 460, 14, 42, "Input",ExpressionUUID->"b8243a60-f112-4540-ba5d-11efc5b18fc9"],
Cell[639219, 17963, 2708, 80, 71, "Output",ExpressionUUID->"be6042ed-6079-724e-9a43-bef2d86311e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[641964, 18048, 318, 8, 42, "Input",ExpressionUUID->"6d86f1de-33fc-b941-a9da-e805e7f5c663"],
Cell[642285, 18058, 11188, 340, 212, "Output",ExpressionUUID->"e6b690f9-9256-c742-b690-b97716e1cfd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[653510, 18403, 531, 14, 42, "Input",ExpressionUUID->"1664fa60-e436-1c46-9215-5c1b115c0540"],
Cell[654044, 18419, 11570, 331, 195, "Output",ExpressionUUID->"30fa9d0b-2698-254d-abd2-56cec84b46d0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[665663, 18756, 191, 3, 52, "Section",ExpressionUUID->"bd939020-1944-4f2d-a82e-ad76f854f194"],
Cell[665857, 18761, 235, 5, 29, "Input",ExpressionUUID->"a0258c51-f1db-480f-a52f-b138bddb1ff7"],
Cell[666095, 18768, 828, 24, 29, "Input",ExpressionUUID->"09c8ac7a-6c3e-7947-aec5-cd17b4731b25"],
Cell[666926, 18794, 243, 6, 29, "Input",ExpressionUUID->"e8808758-0a7f-4d74-b602-2eb923bd030d"],
Cell[667172, 18802, 623, 18, 29, "Input",ExpressionUUID->"65cdf4ff-3939-224b-9930-714842030f69"],
Cell[667798, 18822, 250, 6, 29, "Input",ExpressionUUID->"4cabe91d-0706-4f48-ae38-1ae04b4e7425"],
Cell[668051, 18830, 236, 5, 29, "Input",ExpressionUUID->"87e34451-3a95-4abd-8363-f7aba9b1c357"],
Cell[668290, 18837, 393, 10, 44, "Input",ExpressionUUID->"f31da7d0-a8a5-4342-9fa0-337e59cd4cef"],
Cell[CellGroupData[{
Cell[668708, 18851, 386, 10, 42, "Input",ExpressionUUID->"4ac24bf6-9727-a548-9299-c636542bfad6"],
Cell[669097, 18863, 124390, 3415, 1578, "Output",ExpressionUUID->"edad70cb-c628-5649-ab00-c3dab4ec4622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[793524, 22283, 182, 3, 53, "Subsection",ExpressionUUID->"cfd2b9e5-0b9b-4efe-bb91-d6c47396a6ac"],
Cell[793709, 22288, 1222, 30, 42, "Input",ExpressionUUID->"38f3f461-d663-ee4d-b85b-a36084bc9d9a"],
Cell[CellGroupData[{
Cell[794956, 22322, 487, 13, 42, "Input",ExpressionUUID->"00600f7a-2d9e-3941-becc-777c790cdacc"],
Cell[795446, 22337, 2926, 84, 83, "Output",ExpressionUUID->"1c6bf342-bfc9-fa40-92f3-faa989e9ef49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[798409, 22426, 438, 12, 42, "Input",ExpressionUUID->"947081d8-11ad-c24a-a94f-f1ad55519ae9"],
Cell[798850, 22440, 2142, 66, 46, "Output",ExpressionUUID->"c3574711-bce4-f14c-b379-e48a536f7970"]
}, Open  ]],
Cell[801007, 22509, 735, 20, 42, "Input",ExpressionUUID->"e820f7f0-9a2a-504c-8607-901c9fdd687d"],
Cell[CellGroupData[{
Cell[801767, 22533, 431, 12, 42, "Input",ExpressionUUID->"d79b4723-fa93-824c-952c-d51f97c4dcf3"],
Cell[802201, 22547, 177, 3, 33, "Output",ExpressionUUID->"dba01376-89c1-b941-a1e3-4da2fa732f08"]
}, Open  ]],
Cell[802393, 22553, 276, 7, 29, "Input",ExpressionUUID->"662d39c4-fff0-4d18-8a60-33bd91ecbe76"],
Cell[CellGroupData[{
Cell[802694, 22564, 484, 13, 42, "Input",ExpressionUUID->"7165406a-1776-4047-9c1c-bbbb99065751"],
Cell[803181, 22579, 881, 29, 53, "Output",ExpressionUUID->"aef68a10-19bd-cb4a-9075-c91be25cd1e5"]
}, Open  ]],
Cell[804077, 22611, 1228, 33, 44, "Input",ExpressionUUID->"6735eeec-9f1b-1242-ad5c-34d4f598a0cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[805342, 22649, 157, 3, 53, "Subsection",ExpressionUUID->"24be4fff-a48e-4ec3-bcf0-ff9b90200d59"],
Cell[CellGroupData[{
Cell[805524, 22656, 483, 13, 42, "Input",ExpressionUUID->"67594f37-7388-f849-ba98-16dbd0c5f627"],
Cell[806010, 22671, 218, 5, 33, "Output",ExpressionUUID->"125a7ab7-b01b-4f40-91f6-86e90d54f7c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[806265, 22681, 312, 7, 42, "Input",ExpressionUUID->"3dcae76c-1907-4e49-808e-6ba9c2ba3863"],
Cell[806580, 22690, 184, 3, 33, "Output",ExpressionUUID->"c5939df2-1b11-3e46-91e8-63ec6761ad9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[806801, 22698, 1107, 29, 44, "Input",ExpressionUUID->"7e9a15ae-d401-3f4f-b258-76f328fc662c"],
Cell[807911, 22729, 838, 24, 46, "Output",ExpressionUUID->"ce5797ed-4654-e949-8939-efac7bab25fd"]
}, Open  ]],
Cell[808764, 22756, 553, 15, 42, "Input",ExpressionUUID->"448ea1b7-1627-504c-a260-ea5c36cdaee5"],
Cell[809320, 22773, 207, 5, 29, "Input",ExpressionUUID->"de5beccd-56c5-4105-b3b9-b4c82162574d"],
Cell[CellGroupData[{
Cell[809552, 22782, 316, 7, 42, "Input",ExpressionUUID->"ce13b4a1-72bc-9a42-a131-186c45647c13"],
Cell[809871, 22791, 621, 18, 46, "Output",ExpressionUUID->"54095813-b085-e145-9c66-97a50172c668"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[810541, 22815, 157, 3, 53, "Subsection",ExpressionUUID->"2201e034-83c8-446b-bc9d-115e034664a2"],
Cell[810701, 22820, 1388, 38, 64, "Input",ExpressionUUID->"6ad7b4a7-03fa-2446-af59-30c723a4384c"],
Cell[812092, 22860, 572, 16, 42, "Input",ExpressionUUID->"023184c4-69a9-b54e-a955-9b9fa45a4c62"],
Cell[CellGroupData[{
Cell[812689, 22880, 232, 5, 29, "Input",ExpressionUUID->"bbff2258-3c1c-5d44-9b01-8ca3c690b56c"],
Cell[812924, 22887, 8974, 243, 225, "Output",ExpressionUUID->"b7963e9e-c18c-9348-961e-893af454d970"]
}, Open  ]],
Cell[CellGroupData[{
Cell[821935, 23135, 228, 5, 29, "Input",ExpressionUUID->"cb40ef15-6669-a547-b4a2-39a5f3cfc752"],
Cell[822166, 23142, 10009, 306, 221, "Output",ExpressionUUID->"33ff702f-0942-7445-9d10-2433ba06cc69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[832212, 23453, 206, 5, 29, "Input",ExpressionUUID->"3a51e2da-aea2-4d4b-b4a2-c213afa833f0"],
Cell[832421, 23460, 8862, 244, 203, "Output",ExpressionUUID->"71a323f4-599d-ff4a-b2ef-23aa579d6352"]
}, Open  ]],
Cell[CellGroupData[{
Cell[841320, 23709, 206, 5, 29, "Input",ExpressionUUID->"96ced5cf-89a7-e043-b980-34fe8507fef4"],
Cell[841529, 23716, 6467, 187, 204, "Output",ExpressionUUID->"f09c33da-1497-7042-8952-33dfcc60fa54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[848033, 23908, 206, 5, 29, "Input",ExpressionUUID->"dca58ab4-bfc5-314a-b370-8e690524dd2a"],
Cell[848242, 23915, 8776, 243, 225, "Output",ExpressionUUID->"e361f278-1382-2345-bf7a-e51e65428d8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[857055, 24163, 232, 5, 29, "Input",ExpressionUUID->"f9f64441-5b31-8c43-b85d-6d923f29e602"],
Cell[857290, 24170, 7493, 232, 221, "Output",ExpressionUUID->"39b1942a-e91b-344d-bf02-2f34f3cf16bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[864820, 24407, 204, 5, 29, "Input",ExpressionUUID->"816740fe-9072-7045-9417-5d8b1172c5c8"],
Cell[865027, 24414, 9991, 306, 221, "Output",ExpressionUUID->"833e15ed-f646-9f4a-aaef-92d7ab62db98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[875055, 24725, 203, 5, 29, "Input",ExpressionUUID->"7183d017-790a-8945-b294-4bcb70304430"],
Cell[875261, 24732, 9023, 244, 225, "Output",ExpressionUUID->"3c80e963-07fc-2c41-8066-914e652f7d2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[884321, 24981, 232, 5, 29, "Input",ExpressionUUID->"5981215e-4504-464a-863f-b50021dc8847"],
Cell[884556, 24988, 811, 15, 26, "Message",ExpressionUUID->"459fbde0-39d4-4449-a410-dc8847de6852"],
Cell[885370, 25005, 1906, 31, 42, "Message",ExpressionUUID->"1795ffda-e407-ed4b-9e61-614ede80b74e"],
Cell[887279, 25038, 2011, 33, 59, "Message",ExpressionUUID->"2b1bae83-c2f3-074b-a0c0-5624e7478ecd"],
Cell[889293, 25073, 3428, 54, 75, "Message",ExpressionUUID->"19f9e3df-0887-4642-8bc0-6f3a337561cb"],
Cell[892724, 25129, 810, 15, 26, "Message",ExpressionUUID->"41b6b0bd-8b37-8743-8385-d1f72b041f9d"],
Cell[893537, 25146, 1906, 31, 42, "Message",ExpressionUUID->"018b861e-6335-7147-85c3-339e123fe894"],
Cell[895446, 25179, 2009, 33, 59, "Message",ExpressionUUID->"e96fa5da-777b-f14d-8ba5-bfa4eead30c7"],
Cell[897458, 25214, 813, 15, 26, "Message",ExpressionUUID->"ecca0d8f-cbf8-9b44-bbe0-dcff95b96f97"],
Cell[898274, 25231, 569, 11, 26, "Message",ExpressionUUID->"d81cec06-5a1f-2248-b3c0-347d429a37a9"],
Cell[898846, 25244, 1906, 31, 42, "Message",ExpressionUUID->"fe609a48-86f5-0046-93f2-7608ae4fcd69"],
Cell[900755, 25277, 573, 11, 26, "Message",ExpressionUUID->"7c85f6bf-68de-c848-84e8-bbb5e55f500b"],
Cell[901331, 25290, 2009, 33, 59, "Message",ExpressionUUID->"60a9d6f7-cff6-7143-bf2f-7cc3c3a9a807"],
Cell[903343, 25325, 586, 11, 26, "Message",ExpressionUUID->"e7798bb3-6c14-d24d-baba-8a523947ab99"],
Cell[903932, 25338, 3430, 54, 75, "Message",ExpressionUUID->"80fb6d63-5e14-5549-b063-44fa451e5897"],
Cell[907365, 25394, 3430, 54, 75, "Message",ExpressionUUID->"0cd90c7b-5563-3642-bf00-2018c41cf99a"],
Cell[910798, 25450, 574, 11, 26, "Message",ExpressionUUID->"0e8adf87-ae2a-934d-9298-fa9e347fbe68"],
Cell[911375, 25463, 7014, 214, 196, "Output",ExpressionUUID->"0efb5164-fb8d-ef42-ab76-163cd986f96d"]
}, Open  ]],
Cell[918404, 25680, 757, 22, 42, "Input",ExpressionUUID->"347edfaf-c8a8-294c-b3eb-fc5faf68c112"],
Cell[919164, 25704, 207, 5, 29, "Input",ExpressionUUID->"6a61473d-d547-4a66-9b07-494cac2db6a8"],
Cell[CellGroupData[{
Cell[919396, 25713, 490, 13, 42, "Input",ExpressionUUID->"970cecd9-f96a-c84b-9eb2-7170b9b5140f"],
Cell[919889, 25728, 2240, 68, 69, "Output",ExpressionUUID->"2b3faaea-f1dd-134f-95c2-8e7856fc7123"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


